Lump solutions in SFT. Complements

Recently a possible violation of the equation of motion for the recently proposed lump solutions in open SFT has been pointed out in the literature. In this paper we argue that, when the issue is considered in the appropriate mathematical setting of distribution theory, no violations to the equation of motion occur.

==> definitions.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    377612,      10237]
NotebookOptionsPosition[    369082,      10024]
NotebookOutlinePosition[    369418,      10039]
CellTagsIndexPosition[    369375,      10036]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  StyleBox["Calculation",
   FontSize->18], 
  StyleBox[" ",
   FontSize->18], 
  StyleBox["of",
   FontSize->18], 
  StyleBox["   ",
   FontSize->18], 
  SuperscriptBox[
   StyleBox[
    RowBox[{
     StyleBox["\[CapitalDelta]",
      FontSize->18], 
     StyleBox["\[CurlyEpsilon]",
      FontSize->10]}]], 
   RowBox[{"(", "2", ")"}]]}]], "Input",
 CellChangeTimes->{{3.5375108584416857`*^9, 3.537510954341641*^9}, {
  3.537511135909883*^9, 3.537511140485898*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.537510833852585*^9}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"h", "[", "u_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"2", 
      RowBox[{"u", "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "Pi"}], ")"}]}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "u"}], "]"}], 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "u", 
      RowBox[{"(", 
       RowBox[{"1", "-", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", "u"}], "]"}]}], ")"}]}], "]"}], " "}]}]}]], "Input",
 CellChangeTimes->{{3.5375108051423883`*^9, 3.537510842230596*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", "s_", "]"}], ":=", 
  RowBox[{"h", "[", 
   RowBox[{"s", "/", "2"}], "]"}]}]], "Input"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.5324389176976643`*^9}],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"eq", ".", 
    RowBox[{"(", 
     RowBox[{"A", ".7"}], ")"}]}], ":"}],
  FontSize->14]], "Input",
 CellChangeTimes->{{3.5376213108401957`*^9, 3.53762132184511*^9}, 
   3.537621424469672*^9}],

Cell[BoxData[
 StyleBox[
  RowBox[{"0", "-", 
   RowBox[{"th", " ", "order", " ", 
    RowBox[{"terms", ":", " ", 
     RowBox[{"the", " ", "total", " ", "sum", "  ", "gives", " "}]}]}]}],
  FontSize->18]], "Input",
 CellChangeTimes->{{3.5324389231887817`*^9, 3.5324389539785957`*^9}, {
  3.537621212117906*^9, 3.5376212132855673`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalO]", "[", 
   RowBox[{"s_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"s", "^", "2"}], " ", 
    FractionBox[
     RowBox[{"2", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "s"}], " ", "\[Eta]"}]]}]}], 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"]}]}]], " ", 
    RowBox[{"g", "[", "s", "]"}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"g", "[", "s", "]"}], ",", "s"}], "]"}]}], "/", 
         RowBox[{"g", "[", "s", "]"}]}], ")"}], "^", "3"}], "+", 
      RowBox[{"\[Eta]", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"g", "[", "s", "]"}], ",", "s"}], "]"}]}], "/", 
          RowBox[{"g", "[", "s", "]"}]}], ")"}], "^", "2"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"s", "^", "2"}], 
    RowBox[{"g", "[", "s", "]"}], 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "s"}], " ", "\[Eta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"s", " ", "\[Eta]"}]], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "s", " ", "\[Eta]"}], "+", 
        RowBox[{
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], 
     RowBox[{"s", " ", "\[Eta]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["\[Eta]", "2"]}]}], ")"}], "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Eta]", "^", "2"}], " ", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"g", "[", "s", "]"}], ",", "s"}], "]"}], "/", 
        RowBox[{"g", "[", "s", "]"}]}]}], "-", 
      RowBox[{"\[Eta]", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"g", "[", "s", "]"}], ",", "s"}], "]"}]}], "/", 
          RowBox[{"g", "[", "s", "]"}]}], ")"}], "^", "2"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.535277840016412*^9, 3.5352778463813*^9}, {
  3.535279304816888*^9, 3.5352793056781187`*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.537621327369029*^9}],

Cell[BoxData[
 StyleBox[" ",
  FontSize->14]], "Input",
 CellChangeTimes->{{3.537621336789545*^9, 3.53762133757306*^9}, {
   3.5376213750288877`*^9, 3.5376213962777*^9}, {3.537621428005863*^9, 
   3.537621432789631*^9}, 3.5376215680692797`*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   StyleBox[
    StyleBox[
     RowBox[{"Q", 
      StyleBox["uadratic",
       FontSize->18]}]],
    FontSize->18], 
   StyleBox[" ",
    FontSize->18], 
   RowBox[{
    StyleBox["terms",
     FontSize->18], 
    StyleBox[":",
     FontSize->18], 
    StyleBox[" ",
     FontSize->18], 
    RowBox[{
     StyleBox["(",
      FontSize->18], 
     StyleBox[
      RowBox[{
       RowBox[{"Sec", ".", " ", "A"}], ".1", ".2"}],
      FontSize->14], 
     StyleBox[")",
      FontSize->14]}]}]}]}]], "Input",
 CellChangeTimes->{{3.5318314186734343`*^9, 3.531831432600787*^9}, {
  3.5324390286836653`*^9, 3.532439040506558*^9}, {3.537621557867754*^9, 
  3.5376215655575943`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "s"}], " ", "\[Eta]"}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"256", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["\[Pi]", "8"]}], "-", 
        RowBox[{"128", " ", 
         SuperscriptBox["k", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["\[Pi]", "8"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Pi]", "6"], " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"32", " ", 
            SuperscriptBox["\[Pi]", "6"]}], "-", 
           RowBox[{"96", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"s", " ", "\[Eta]"}]]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "4"], " ", "s", " ", "\[Eta]"}], "+", 
           RowBox[{
            SuperscriptBox["s", "6"], " ", 
            SuperscriptBox["\[Eta]", "6"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["s", "3"], " ", 
            SuperscriptBox["\[Eta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"20", "-", 
              RowBox[{"20", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", " ", "\[Eta]"}]]}], "+", 
              RowBox[{"s", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"s", " ", "\[Eta]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["s", "3"], " ", 
            SuperscriptBox["\[Eta]", "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", " ", "\[Eta]"}]]}], "+", 
              RowBox[{"s", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{"s", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10"}], "+", 
              RowBox[{"10", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"s", " ", "\[Eta]"}]]}], "+", 
              RowBox[{"s", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["\[Eta]", "2"]}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "k"}], ")"}], "2"], " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["\[Eta]", "2"]}]}], ")"}], "2"]}], 
     ")"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"s", ",", "\[Eta]", ",", "k"}], "]"}], ",", 
    RowBox[{"k", "\[Rule]", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{3.5321577484408827`*^9, 3.535279339663267*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"a1", "[", 
    RowBox[{"s_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "s"}], " ", "\[Eta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["s", "5"], " ", 
         SuperscriptBox["\[Eta]", "5"]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"s", " ", "\[Eta]"}]]}], "-", 
           RowBox[{"s", " ", "\[Eta]"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"s", " ", "\[Eta]"}]]}], "+", 
           RowBox[{"5", " ", "s", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["\[Eta]", "2"]}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "s", " ", "\[Eta]"}], "+", 
        RowBox[{
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}]]}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{3.53183148553091*^9, 3.535279345966261*^9}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.535279348672154*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"b", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "k_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "s"}], " ", "\[Eta]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "k", "-", "m"}], ")"}], " ", "s", " ", 
           "\[Eta]"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "k", "-", "m"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}], "2"]]}], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", " ", "\[Eta]"}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "-", "m"}], ")"}], " ", "s", " ", 
          "\[Eta]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "k", "-", "m"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"]}]}], ")"}], "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "-", "k", "+", "m"}], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "k", "-", "m"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "k", "-", "m"}], ")"}], " ", "s", " ", 
          "\[Eta]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "k", "+", "m"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"]}]}], ")"}], "2"]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", " ", "\[Eta]"}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "k", "+", "m"}], ")"}], " ", "s", " ", 
          "\[Eta]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "k", "+", "m"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"]}]}], ")"}], "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "k", "-", "m"}], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "k", "+", "m"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "k", "+", "m"}], ")"}], " ", "s", " ", 
          "\[Eta]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "k", "+", "m"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"]}]}], ")"}], "2"]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", " ", "\[Eta]"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "k", "+", "m"}], ")"}], " ", "s", " ", 
          "\[Eta]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "k", "+", "m"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"]}]}], ")"}], "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "k", "+", "m"}], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "k", "+", "m"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", "m"}], ")"}], " ", "s", " ", 
          "\[Eta]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "k", "+", "m"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"]}]}], ")"}], "2"]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", " ", "\[Eta]"}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", "m"}], ")"}], " ", "s", " ", 
          "\[Eta]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "k", "+", "m"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"]}]}], ")"}], "2"]], "-", 
        FractionBox[
         RowBox[{"1", "+", "k", "+", "m"}], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "k", "+", "m"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}]}]]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"s", " ", "\[Eta]"}]]}], ")"}], " ", "s", " ", "\[Eta]", 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["\[Pi]", "6"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Pi]", "3"]}], "+", 
          RowBox[{"\[Pi]", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}], "2"], "+", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "32"}], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Pi]", "6"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}]], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["\[Pi]", "2"]], 
      RowBox[{"s", " ", "\[Eta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "k", "-", "m"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"]}]}]]}], "-", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "k", "+", "m"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"]}]}]], "-", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "k", "+", "m"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"]}]}]], "-", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "k", "+", "m"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"]}]}]], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"s", " ", "\[Eta]"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "k", "-", "m"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["\[Eta]", "2"]}]}]], "+", 
            FractionBox["1", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "k", "+", "m"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["\[Eta]", "2"]}]}]], "+", 
            FractionBox["1", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "k", "+", "m"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["\[Eta]", "2"]}]}]], "+", 
            FractionBox["1", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "k", "+", "m"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["\[Eta]", "2"]}]}]]}], ")"}]}]}], ")"}]}]}]}], 
    ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.5318315131248493`*^9, 3.531831513494422*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "k_"}], "]"}], ":=", " ", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "s"}], " ", "\[Eta]"}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["k", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], 
   RowBox[{
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["k", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox["\[Pi]", "4"]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["k", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["s", "2"], " ", 
     SuperscriptBox["\[Eta]", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["s", "4"], " ", 
     SuperscriptBox["\[Eta]", "4"]}]}]], " "}]], "Input",
 CellChangeTimes->{{3.535277961260503*^9, 3.535277971019038*^9}, {
  3.53527807215685*^9, 3.535278089035976*^9}}],

Cell[BoxData[
 RowBox[{"k", "\[GreaterSlantEqual]", "2"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1", "[", 
   RowBox[{"s_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "s"}], " ", "\[Eta]"}]]}]}], 
    RowBox[{
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"]}]}]]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.531831539310601*^9, 3.5318315394309673`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "k_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "s"}], " ", "\[Eta]"}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "6"]}], "-", 
       RowBox[{"192", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["\[Pi]", "6"]}], "+", 
       RowBox[{"192", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["\[Pi]", "6"]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["k", "6"], " ", 
        SuperscriptBox["\[Pi]", "6"]}], "-", 
       RowBox[{"192", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["\[Pi]", "6"]}], "+", 
       RowBox[{"128", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["\[Pi]", "6"]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["\[Pi]", "6"]}], "+", 
       RowBox[{"192", " ", 
        SuperscriptBox["n", "4"], " ", 
        SuperscriptBox["\[Pi]", "6"]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["n", "4"], " ", 
        SuperscriptBox["\[Pi]", "6"]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["n", "6"], " ", 
        SuperscriptBox["\[Pi]", "6"]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{"160", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["n", "4"], " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["\[Eta]", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["\[Eta]", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["\[Eta]", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "6"], " ", 
        SuperscriptBox["\[Eta]", "6"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"8", " ", "k", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"8", " ", "n", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"8", " ", "k", " ", "n", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"8", " ", "k", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"8", " ", "n", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"8", " ", "k", " ", "n", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"8", " ", "k", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"8", " ", "n", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"8", " ", "k", " ", "n", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"8", " ", "k", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"8", " ", "n", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"8", " ", "k", " ", "n", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{3.5321577927419643`*^9}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.531832522738099*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q1", "[", 
   RowBox[{"s_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "\[Eta]"}], " ", 
   RowBox[{"s", "^", "2"}], 
   RowBox[{"g", "[", "s", "]"}], " ", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "s"}], " ", "\[Eta]"}]]}], 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"]}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"s", "^", "2"}]}], "-", 
     RowBox[{"2", "/", 
      RowBox[{"(", 
       RowBox[{"s", 
        RowBox[{"(", 
         RowBox[{"s", "+", "1"}], ")"}]}], ")"}]}], "-", 
     RowBox[{"2", "/", 
      RowBox[{"(", 
       RowBox[{"s", "+", "1"}], ")"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "+", "s"}]}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.5322357863630953`*^9, 3.53223578834689*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.531832656128478*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q2a", "[", 
   RowBox[{"s_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"s", "^", "2"}]}], 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"g", "[", "s", "]"}], ",", "s"}], "]"}], " ", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "s"}], " ", "\[Eta]"}]]}], 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"]}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "/", 
      RowBox[{"s", "^", "2"}]}], "+", 
     RowBox[{"4", "/", 
      RowBox[{"(", 
       RowBox[{"s", 
        RowBox[{"(", 
         RowBox[{"s", "+", "1"}], ")"}]}], ")"}]}], "+", 
     RowBox[{"4", "/", 
      RowBox[{"(", 
       RowBox[{"s", "+", "1"}], ")"}]}], "-", 
     RowBox[{"4", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "+", "s"}]}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.532235678877366*^9, 3.5322356813888206`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q2b", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "k_"}], "]"}], ":=", " ", 
  RowBox[{"2", " ", "s", " ", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"g", "[", "s", "]"}], ",", "s"}], "]"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"s", ",", "\[Eta]", ",", "k"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"k", "+", "s"}], ")"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Summing", " ", "over", " ", "k", " ", "we", " ", 
   RowBox[{"get", ":", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Q2b", "[", 
       RowBox[{"s", ",", "\[Eta]", ",", "k"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "\[Infinity]"}], "}"}]}], "]"}]}]}], 
  "="}]], "Input",
 CellChangeTimes->{{3.532439330899025*^9, 3.532439405385475*^9}, {
  3.5352786455301313`*^9, 3.535278645959993*^9}, {3.535278997114346*^9, 
  3.535278997608117*^9}}],

Cell[BoxData[
 RowBox[{"Sum", "[", " ", 
  RowBox[{
   RowBox[{"2", " ", "s", " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"g", "[", "s", "]"}], ",", "s"}], "]"}], 
    RowBox[{
     RowBox[{"c", "[", 
      RowBox[{"s", ",", "\[Eta]", ",", "k"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"k", "+", "s"}], ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5352781540898647`*^9, 3.5352781690601387`*^9}, {
  3.5352790046680937`*^9, 3.535279004840137*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q2b", "[", 
   RowBox[{"s_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SqrtBox["\[Pi]"]], "2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "s"}], " ", "\[Eta]"}], "+", 
     RowBox[{"2", " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "s"}], "]"}]}], ")"}]}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"s", " ", "\[Eta]"}]]}], ")"}], " ", 
   SqrtBox["s"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"2", " ", "s"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "s", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", "s"}], "]"}]}], "-", 
     RowBox[{"4", " ", "s", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"2", " ", "s"}]}], "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "s"}], ")"}], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "+", "s"}]}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "s"}], ")"}], "2"], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "+", "s"}]}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "+", "s"}]}], "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "s"}], ")"}]}], "+", 
        RowBox[{"384", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "s"}], ")"}], "2"]}], "+", 
        RowBox[{"320", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "s"}], ")"}], "3"]}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "s"}], ")"}], "4"]}], "+", 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "s"}], ")"}], " ", "s"}], "+", 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "s"}], ")"}], "2"], " ", "s"}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "s"}], ")"}], "3"], " ", "s"}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "s"}], ")"}], " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "s"}], ")"}], "2"], " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "s"}], ")"}], " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["s", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"RootSum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"16", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["\[Eta]", "4"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", "#1"}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["#1", "4"]}]}], "&"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["s", "2"]}], " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"-", "#1"}]}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"-", "#1"}]}], "]"}], " ", 
             SuperscriptBox["#1", "2"]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["s", "3"], " ", 
             SuperscriptBox["\[Eta]", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["s", "4"], " ", 
             SuperscriptBox["\[Eta]", "4"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", "#1"}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", "s", " ", "#1"}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"], " ", "#1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["s", "3"], " ", 
             SuperscriptBox["\[Eta]", "2"], " ", "#1"}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", "s", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", "s", " ", 
             SuperscriptBox["#1", "3"]}]}], ")"}]}], "&"}]}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.5352790160656548`*^9, 3.5352790161190443`*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.532439429501432*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q2c", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "k_", ",", "n_"}], "]"}], ":=", " ", 
  RowBox[{"2", " ", 
   RowBox[{"s", "^", "2"}], " ", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"g", "[", "s", "]"}], ",", "s"}], "]"}], 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"s", ",", "\[Eta]", ",", "k", ",", "n"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "+", "s"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "s"}], ")"}]}], ")"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Summing", " ", "Q2c", "  ", "over", " ", "k", " ", "we", " ", 
   RowBox[{"get", ":", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Q2c", "[", 
       RowBox[{"s", ",", "\[Eta]", ",", "k", ",", "n"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}]}]}], 
  "="}]], "Input",
 CellChangeTimes->{{3.532439096232649*^9, 3.532439119947384*^9}, {
  3.532439466875601*^9, 3.532439494763258*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q2c", "[", 
    RowBox[{"s_", ",", "\[Eta]_", ",", "n_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"s", "^", "2"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"g", "[", "s", "]"}], ",", "s"}], "]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "s"}], " ", "\[Eta]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"s", " ", "\[Eta]"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", "7"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["n", "6"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["s", "2"]}], ")"}], "3"], "-", 
               RowBox[{
                SuperscriptBox["n", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  SuperscriptBox["s", "2"]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["n", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["s", "2"]}], "+", 
                  SuperscriptBox["s", "4"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "5"], " ", 
             SuperscriptBox["s", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SuperscriptBox["n", "4"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["s", "2"]}], "+", 
               SuperscriptBox["s", "4"], "+", 
               RowBox[{
                SuperscriptBox["n", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Eta]", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             SuperscriptBox["s", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               SuperscriptBox["n", "2"], "+", 
               SuperscriptBox["s", "2"]}], ")"}], " ", 
             SuperscriptBox["\[Eta]", "4"]}], "-", 
            RowBox[{"\[Pi]", " ", 
             SuperscriptBox["s", "6"], " ", 
             SuperscriptBox["\[Eta]", "6"]}]}], ")"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "s"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"128", " ", 
             SuperscriptBox["\[Pi]", "7"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n", "+", "s"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["n", "3"], "-", 
                RowBox[{"n", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["n", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "s"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "s"}], ")"}]}]}], ")"}], "2"]}], "-", 
            RowBox[{"64", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", "s", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["n", "3"], "-", 
                RowBox[{"n", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["n", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "s"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "s"}], ")"}]}]}], ")"}], "2"], " ", 
             "\[Eta]"}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["\[Pi]", "5"], " ", 
             SuperscriptBox["s", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["n", "5"]}], "-", 
               RowBox[{
                SuperscriptBox["n", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "s"}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "s"}], ")"}], "2"]}], "-", 
               RowBox[{"n", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", "s"}], "+", 
                  SuperscriptBox["s", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"5", " ", "s"}], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["s", "2"]}], "+", 
                  SuperscriptBox["s", "3"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"5", " ", "s"}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["s", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["s", "3"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Eta]", "2"]}], "-", 
            RowBox[{"16", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["s", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["n", "4"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["n", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "s"}], ")"}]}], "-", 
               RowBox[{"4", " ", "n", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "s"}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "s"}], ")"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "s"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Eta]", "3"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             SuperscriptBox["s", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["n", "3"]}], "+", "s", "+", 
               SuperscriptBox["s", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["s", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["n", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "s"}], ")"}]}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"6", " ", "s"}], "+", 
                  SuperscriptBox["s", "2"]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Eta]", "4"]}], "-", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["s", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["n", "2"]}], "-", 
               RowBox[{"2", " ", "s"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["s", "2"]}], "-", 
               RowBox[{"2", " ", "n", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "s"}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Eta]", "5"]}], "+", 
            RowBox[{"2", " ", "\[Pi]", " ", 
             SuperscriptBox["s", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n", "+", "s"}], ")"}], " ", 
             SuperscriptBox["\[Eta]", "6"]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SuperscriptBox["s", "7"], " ", 
             SuperscriptBox["\[Eta]", "7"]}]}], ")"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "n"}], "-", 
             FractionBox[
              RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
              RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n", "+", "s"}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"64", " ", 
                SuperscriptBox["\[Pi]", "6"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["n", "2"], "-", 
                   RowBox[{"2", " ", "n", " ", "s"}], "+", 
                   SuperscriptBox["s", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["n", "2"], "+", 
                  RowBox[{"2", " ", "n", " ", "s"}], "+", 
                  SuperscriptBox["s", "2"]}], ")"}]}], "-", 
               RowBox[{"64", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["\[Pi]", "5"], " ", "s", " ", 
                RowBox[{"(", 
                 RowBox[{"n", "+", "s"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["n", "2"], "-", 
                   RowBox[{"2", " ", "n", " ", "s"}], "+", 
                   SuperscriptBox["s", "2"]}], ")"}], "2"], " ", "\[Eta]"}], 
               "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                SuperscriptBox["s", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SuperscriptBox["n", "4"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["n", "3"], " ", "s"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["s", "2"]}], "+", 
                  SuperscriptBox["s", "4"], "+", 
                  RowBox[{
                   SuperscriptBox["n", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", "n", " ", 
                   RowBox[{"(", 
                    RowBox[{"s", "+", 
                    SuperscriptBox["s", "3"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["\[Eta]", "2"]}], "-", 
               RowBox[{"32", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["\[Pi]", "3"], " ", 
                SuperscriptBox["s", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"n", "+", 
                  SuperscriptBox["n", "3"], "+", "s", "-", 
                  RowBox[{
                   SuperscriptBox["n", "2"], " ", "s"}], "-", 
                  RowBox[{"n", " ", 
                   SuperscriptBox["s", "2"]}], "+", 
                  SuperscriptBox["s", "3"]}], ")"}], " ", 
                SuperscriptBox["\[Eta]", "3"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["s", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  SuperscriptBox["n", "2"], "-", 
                  RowBox[{"6", " ", "n", " ", "s"}], "+", 
                  SuperscriptBox["s", "2"]}], ")"}], " ", 
                SuperscriptBox["\[Eta]", "4"]}], "-", 
               RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                SuperscriptBox["s", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"n", "+", "s"}], ")"}], " ", 
                SuperscriptBox["\[Eta]", "5"]}], "-", 
               RowBox[{
                SuperscriptBox["s", "6"], " ", 
                SuperscriptBox["\[Eta]", "6"]}]}], ")"}], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "-", "n", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "n", "+", "s"}], ")"}]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"32", " ", 
                   SuperscriptBox["\[Pi]", "5"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n", "-", "s"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["n", "3"], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "s"}], ")"}]}], "-", 
                    RowBox[{"n", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "s"}], ")"}], "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "s"}], ")"}], "2"]}]}], ")"}]}], "-", 
                  RowBox[{"16", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n", "-", "s"}], ")"}], "2"], " ", "s", 
                   " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["n", "2"], "-", 
                    RowBox[{"2", " ", "s"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["s", "2"]}], "-", 
                    RowBox[{"2", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "s"}], ")"}]}]}], ")"}], " ", 
                   "\[Eta]"}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[Pi]", "3"], " ", 
                   SuperscriptBox["s", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "n", "+", 
                    SuperscriptBox["n", "3"], "+", "s", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["s", "2"]}], "-", 
                    RowBox[{"3", " ", "n", " ", 
                    SuperscriptBox["s", "2"]}], "+", 
                    SuperscriptBox["s", "3"], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "s"}], ")"}]}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]", "2"]}], "+", 
                  RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["s", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    SuperscriptBox["n", "2"], "+", 
                    RowBox[{"2", " ", "s"}], "+", 
                    RowBox[{"2", " ", "n", " ", "s"}], "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]", "3"]}], "+", 
                  RowBox[{"2", " ", "\[Pi]", " ", 
                   SuperscriptBox["s", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "n", "+", 
                    RowBox[{"3", " ", "s"}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]", "4"]}], "-", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   SuperscriptBox["s", "5"], " ", 
                   SuperscriptBox["\[Eta]", "5"]}]}], ")"}], " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"n", "-", 
                   FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[Pi]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n", "-", "s"}], ")"}]}], "-", 
                  RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["n", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["s", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["s", "2"]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"32", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    SuperscriptBox["s", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    SuperscriptBox["n", "2"], "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", "\[Eta]"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["s", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["n", "2"], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["s", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                    SuperscriptBox["s", "4"], " ", 
                    SuperscriptBox["\[Eta]", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["s", "4"], " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", "+", "n", "-", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n", "-", "s"}], ")"}]}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], 
                    ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["n", "3"], "-", 
                    RowBox[{"n", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "s"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "s"}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "s", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "n"}], "-", 
                    SuperscriptBox["n", "2"], "-", 
                    RowBox[{"2", " ", "s"}], "-", 
                    RowBox[{"2", " ", "n", " ", "s"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["s", "2"]}]}], ")"}], " ", "\[Eta]"}], "+", 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n", "-", 
                    RowBox[{"3", " ", "s"}]}], ")"}], " ", 
                    SuperscriptBox["s", "2"], " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["s", "3"], " ", 
                    SuperscriptBox["\[Eta]", "3"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "n"}], "+", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n", "+", "s"}], ")"}]}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["n", "2"], "-", 
                    RowBox[{"2", " ", "n", " ", "s"}], "+", 
                    SuperscriptBox["s", "2"]}], ")"}]}], "+", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "s"}], ")"}], " ", "s", " ", "\[Eta]"}],
                     "-", 
                    RowBox[{
                    SuperscriptBox["s", "2"], " ", 
                    SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", "-", "n", "+", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n", "+", "s"}], ")"}]}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n", "-", "s"}], ")"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], 
                    ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"n", "+", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", "n"}], "+", 
                    RowBox[{"2", " ", "s"}]}], ")"}]}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], 
                    ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", "+", "n", "+", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"n", "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n", "-", "s"}], ")"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n", "+", "s"}], ")"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n", "+", "s"}], ")"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", "n"}], "+", 
            RowBox[{"2", " ", "s"}]}], ")"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n", "-", "s"}], ")"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n", "+", "s"}], ")"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n", "+", "s"}], ")"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", "n"}], "+", 
            RowBox[{"2", " ", "s"}]}], ")"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}]}], 
      ")"}]}]}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{3.532439084990642*^9, 3.5324395069605217`*^9}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.531832661168126*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q3a", "[", 
   RowBox[{"s_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "  ", 
     RowBox[{"g", "[", "s", "]"}]}], 
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "s"}], " ", "\[Eta]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s", "3"], " ", 
          SuperscriptBox["\[Eta]", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"s", " ", "\[Eta]"}]]}], "+", 
            RowBox[{"s", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}]}], 
     RowBox[{"s", "  ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["\[Eta]", "2"]}]}], ")"}], "2"]}]]}], " ", "+", 
   RowBox[{"2", "\[Eta]", " ", 
    RowBox[{"s", "/", 
     RowBox[{"(", 
      RowBox[{"s", "+", "1"}], ")"}]}], 
    RowBox[{"g", "[", "s", "]"}], " ", 
    RowBox[{"a1", "[", 
     RowBox[{"s", ",", "\[Eta]"}], " ", "]"}]}]}]}]], "Input"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.53527943412741*^9, 3.535279436438286*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q3b1", "[", 
   RowBox[{"s_", ",", "\[Eta]_"}], "]"}], ":=", " ", 
  RowBox[{"2", " ", "\[Eta]", " ", "s", " ", 
   RowBox[{"g", "[", "s", "]"}], " ", 
   RowBox[{
    RowBox[{"a1", "[", 
     RowBox[{"s", ",", "\[Eta]"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "+", "s"}], ")"}]}]}]}]], "Input"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.535279438479023*^9, 3.535279439206304*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q3b", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "k_"}], "]"}], ":=", " ", 
  RowBox[{"2", " ", "\[Eta]", " ", "s", " ", 
   RowBox[{"g", "[", "s", "]"}], " ", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"s", ",", "\[Eta]", ",", "k"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"k", "+", "s"}], ")"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"for", "    ", "k"}], "\[GreaterSlantEqual]", " ", "2"}]], "Input",
 CellChangeTimes->{{3.5352794143506527`*^9, 3.5352794285824423`*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.5352794113950653`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q3c", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "k_", ",", "n_"}], "]"}], ":=", " ", 
  RowBox[{"2", " ", "\[Eta]", " ", 
   RowBox[{"s", "^", "2"}], " ", 
   RowBox[{"g", "[", "s", "]"}], " ", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"s", ",", "\[Eta]", ",", "k", ",", "n"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "+", "s"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "s"}], ")"}]}], ")"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Summing", " ", "over", " ", "k", " ", "we", " ", 
   RowBox[{"get", ":", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Q3c", "[", 
       RowBox[{"s", ",", "\[Eta]", ",", "k", ",", "n"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}]}]}], 
  "="}]], "Input",
 CellChangeTimes->{{3.532439548850162*^9, 3.532439600779498*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q3c", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "s"}], " ", "\[Eta]"}], "+", 
         RowBox[{"2", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"Log", "[", 
             RowBox[{"2", " ", "s"}], "]"}]}], ")"}]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"s", " ", "\[Eta]"}]]}], ")"}], " ", 
       SuperscriptBox["s", 
        RowBox[{"5", "/", "2"}]], " ", "\[Eta]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", " ", "s"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "s", " ", "\[Eta]", 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["n", "6"], "-", 
               RowBox[{
                SuperscriptBox["n", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["s", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["s", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["s", "2"]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["n", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["s", "2"]}], "+", 
                  SuperscriptBox["s", "4"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["s", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["n", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["s", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["s", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["s", "2"]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Eta]", "2"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["s", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["n", "2"], "+", 
               SuperscriptBox["s", "2"]}], ")"}], " ", 
             SuperscriptBox["\[Eta]", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["s", "6"], " ", 
             SuperscriptBox["\[Eta]", "6"]}]}], ")"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "s"}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"128", " ", 
             SuperscriptBox["\[Pi]", "7"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n", "+", "s"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["n", "3"], "-", 
                RowBox[{"n", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["n", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "s"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "s"}], ")"}]}]}], ")"}], "2"]}], "-", 
            RowBox[{"64", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", "s", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["n", "3"], "-", 
                RowBox[{"n", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["n", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "s"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "s"}], ")"}]}]}], ")"}], "2"], " ", 
             "\[Eta]"}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["\[Pi]", "5"], " ", 
             SuperscriptBox["s", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["n", "5"]}], "-", 
               RowBox[{
                SuperscriptBox["n", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "s"}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "s"}], ")"}], "2"]}], "-", 
               RowBox[{"n", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", "s"}], "+", 
                  SuperscriptBox["s", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"5", " ", "s"}], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["s", "2"]}], "+", 
                  SuperscriptBox["s", "3"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"5", " ", "s"}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["s", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["s", "3"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Eta]", "2"]}], "-", 
            RowBox[{"16", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["s", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["n", "4"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["n", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "s"}], ")"}]}], "-", 
               RowBox[{"4", " ", "n", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "s"}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "s"}], ")"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "s"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Eta]", "3"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             SuperscriptBox["s", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["n", "3"]}], "+", "s", "+", 
               SuperscriptBox["s", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["s", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["n", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "s"}], ")"}]}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"6", " ", "s"}], "+", 
                  SuperscriptBox["s", "2"]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Eta]", "4"]}], "-", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["s", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["n", "2"]}], "-", 
               RowBox[{"2", " ", "s"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["s", "2"]}], "-", 
               RowBox[{"2", " ", "n", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "s"}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Eta]", "5"]}], "+", 
            RowBox[{"2", " ", "\[Pi]", " ", 
             SuperscriptBox["s", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n", "+", "s"}], ")"}], " ", 
             SuperscriptBox["\[Eta]", "6"]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SuperscriptBox["s", "7"], " ", 
             SuperscriptBox["\[Eta]", "7"]}]}], ")"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "n"}], "-", 
             FractionBox[
              RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
              RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n", "+", "s"}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"64", " ", 
                SuperscriptBox["\[Pi]", "6"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["n", "2"], "-", 
                   RowBox[{"2", " ", "n", " ", "s"}], "+", 
                   SuperscriptBox["s", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["n", "2"], "+", 
                  RowBox[{"2", " ", "n", " ", "s"}], "+", 
                  SuperscriptBox["s", "2"]}], ")"}]}], "-", 
               RowBox[{"64", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["\[Pi]", "5"], " ", "s", " ", 
                RowBox[{"(", 
                 RowBox[{"n", "+", "s"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["n", "2"], "-", 
                   RowBox[{"2", " ", "n", " ", "s"}], "+", 
                   SuperscriptBox["s", "2"]}], ")"}], "2"], " ", "\[Eta]"}], 
               "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                SuperscriptBox["s", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SuperscriptBox["n", "4"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["n", "3"], " ", "s"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["s", "2"]}], "+", 
                  SuperscriptBox["s", "4"], "+", 
                  RowBox[{
                   SuperscriptBox["n", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", "n", " ", 
                   RowBox[{"(", 
                    RowBox[{"s", "+", 
                    SuperscriptBox["s", "3"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["\[Eta]", "2"]}], "-", 
               RowBox[{"32", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["\[Pi]", "3"], " ", 
                SuperscriptBox["s", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"n", "+", 
                  SuperscriptBox["n", "3"], "+", "s", "-", 
                  RowBox[{
                   SuperscriptBox["n", "2"], " ", "s"}], "-", 
                  RowBox[{"n", " ", 
                   SuperscriptBox["s", "2"]}], "+", 
                  SuperscriptBox["s", "3"]}], ")"}], " ", 
                SuperscriptBox["\[Eta]", "3"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["s", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  SuperscriptBox["n", "2"], "-", 
                  RowBox[{"6", " ", "n", " ", "s"}], "+", 
                  SuperscriptBox["s", "2"]}], ")"}], " ", 
                SuperscriptBox["\[Eta]", "4"]}], "-", 
               RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                SuperscriptBox["s", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"n", "+", "s"}], ")"}], " ", 
                SuperscriptBox["\[Eta]", "5"]}], "-", 
               RowBox[{
                SuperscriptBox["s", "6"], " ", 
                SuperscriptBox["\[Eta]", "6"]}]}], ")"}], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "-", "n", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "n", "+", "s"}], ")"}]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"32", " ", 
                   SuperscriptBox["\[Pi]", "5"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n", "-", "s"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["n", "3"], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "s"}], ")"}]}], "-", 
                    RowBox[{"n", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "s"}], ")"}], "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "s"}], ")"}], "2"]}]}], ")"}]}], "-", 
                  RowBox[{"16", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n", "-", "s"}], ")"}], "2"], " ", "s", 
                   " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["n", "2"], "-", 
                    RowBox[{"2", " ", "s"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["s", "2"]}], "-", 
                    RowBox[{"2", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "s"}], ")"}]}]}], ")"}], " ", 
                   "\[Eta]"}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[Pi]", "3"], " ", 
                   SuperscriptBox["s", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "n", "+", 
                    SuperscriptBox["n", "3"], "+", "s", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["s", "2"]}], "-", 
                    RowBox[{"3", " ", "n", " ", 
                    SuperscriptBox["s", "2"]}], "+", 
                    SuperscriptBox["s", "3"], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "s"}], ")"}]}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]", "2"]}], "+", 
                  RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["s", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    SuperscriptBox["n", "2"], "+", 
                    RowBox[{"2", " ", "s"}], "+", 
                    RowBox[{"2", " ", "n", " ", "s"}], "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]", "3"]}], "+", 
                  RowBox[{"2", " ", "\[Pi]", " ", 
                   SuperscriptBox["s", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "n", "+", 
                    RowBox[{"3", " ", "s"}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]", "4"]}], "-", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   SuperscriptBox["s", "5"], " ", 
                   SuperscriptBox["\[Eta]", "5"]}]}], ")"}], " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"n", "-", 
                   FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[Pi]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n", "-", "s"}], ")"}]}], "-", 
                  RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["n", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["s", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["s", "2"]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"32", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    SuperscriptBox["s", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    SuperscriptBox["n", "2"], "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", "\[Eta]"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["s", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["n", "2"], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["s", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                    SuperscriptBox["s", "4"], " ", 
                    SuperscriptBox["\[Eta]", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["s", "4"], " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", "+", "n", "-", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n", "-", "s"}], ")"}]}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], 
                    ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["n", "3"], "-", 
                    RowBox[{"n", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "s"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "s"}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "s", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "n"}], "-", 
                    SuperscriptBox["n", "2"], "-", 
                    RowBox[{"2", " ", "s"}], "-", 
                    RowBox[{"2", " ", "n", " ", "s"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["s", "2"]}]}], ")"}], " ", "\[Eta]"}], "+", 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n", "-", 
                    RowBox[{"3", " ", "s"}]}], ")"}], " ", 
                    SuperscriptBox["s", "2"], " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["s", "3"], " ", 
                    SuperscriptBox["\[Eta]", "3"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "n"}], "+", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n", "+", "s"}], ")"}]}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["n", "2"], "-", 
                    RowBox[{"2", " ", "n", " ", "s"}], "+", 
                    SuperscriptBox["s", "2"]}], ")"}]}], "+", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "s"}], ")"}], " ", "s", " ", "\[Eta]"}],
                     "-", 
                    RowBox[{
                    SuperscriptBox["s", "2"], " ", 
                    SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", "-", "n", "+", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n", "+", "s"}], ")"}]}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n", "-", "s"}], ")"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], 
                    ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"n", "+", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n", "-", "s"}], ")"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], 
                    ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", "+", "n", "+", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"5", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{"n", "+", "s"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n", "-", "s"}], ")"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n", "-", "s"}], ")"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n", "+", "s"}], ")"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n", "+", "s"}], ")"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n", "-", "s"}], ")"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n", "-", "s"}], ")"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n", "+", "s"}], ")"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n", "+", "s"}], ")"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}]}], 
     ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"n", "+", "s"}], ")"}]}]], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "s"}], " ", "\[Eta]"}], "+", 
      RowBox[{"2", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", "s"}], "]"}]}], ")"}]}]}]], " ", 
    SuperscriptBox["s", 
     RowBox[{"5", "/", "2"}]], " ", "\[Eta]", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", " ", "s"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", "7"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["n", "6"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["s", "2"]}], ")"}], "3"], "-", 
               RowBox[{
                SuperscriptBox["n", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  SuperscriptBox["s", "2"]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["n", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["s", "2"]}], "+", 
                  SuperscriptBox["s", "4"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "5"], " ", 
             SuperscriptBox["s", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SuperscriptBox["n", "4"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["s", "2"]}], "+", 
               SuperscriptBox["s", "4"], "+", 
               RowBox[{
                SuperscriptBox["n", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Eta]", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             SuperscriptBox["s", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               SuperscriptBox["n", "2"], "+", 
               SuperscriptBox["s", "2"]}], ")"}], " ", 
             SuperscriptBox["\[Eta]", "4"]}], "-", 
            RowBox[{"\[Pi]", " ", 
             SuperscriptBox["s", "6"], " ", 
             SuperscriptBox["\[Eta]", "6"]}]}], ")"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "s"}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"128", " ", 
             SuperscriptBox["\[Pi]", "7"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n", "+", "s"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["n", "3"], "-", 
                RowBox[{"n", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["n", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "s"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "s"}], ")"}]}]}], ")"}], "2"]}], "-", 
            RowBox[{"64", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", "s", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["n", "3"], "-", 
                RowBox[{"n", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["n", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "s"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "s"}], ")"}]}]}], ")"}], "2"], " ", 
             "\[Eta]"}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["\[Pi]", "5"], " ", 
             SuperscriptBox["s", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["n", "5"]}], "-", 
               RowBox[{
                SuperscriptBox["n", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "s"}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "s"}], ")"}], "2"]}], "-", 
               RowBox[{"n", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", "s"}], "+", 
                  SuperscriptBox["s", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"5", " ", "s"}], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["s", "2"]}], "+", 
                  SuperscriptBox["s", "3"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"5", " ", "s"}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["s", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["s", "3"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Eta]", "2"]}], "-", 
            RowBox[{"16", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["s", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["n", "4"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["n", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "s"}], ")"}]}], "-", 
               RowBox[{"4", " ", "n", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "s"}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "s"}], ")"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "s"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Eta]", "3"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             SuperscriptBox["s", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["n", "3"]}], "+", "s", "+", 
               SuperscriptBox["s", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["s", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["n", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "s"}], ")"}]}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"6", " ", "s"}], "+", 
                  SuperscriptBox["s", "2"]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Eta]", "4"]}], "-", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["s", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["n", "2"]}], "-", 
               RowBox[{"2", " ", "s"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["s", "2"]}], "-", 
               RowBox[{"2", " ", "n", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "s"}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Eta]", "5"]}], "+", 
            RowBox[{"2", " ", "\[Pi]", " ", 
             SuperscriptBox["s", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n", "+", "s"}], ")"}], " ", 
             SuperscriptBox["\[Eta]", "6"]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SuperscriptBox["s", "7"], " ", 
             SuperscriptBox["\[Eta]", "7"]}]}], ")"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "n"}], "-", 
             FractionBox[
              RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
              RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n", "+", "s"}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"64", " ", 
                SuperscriptBox["\[Pi]", "6"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["n", "2"], "-", 
                   RowBox[{"2", " ", "n", " ", "s"}], "+", 
                   SuperscriptBox["s", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["n", "2"], "+", 
                  RowBox[{"2", " ", "n", " ", "s"}], "+", 
                  SuperscriptBox["s", "2"]}], ")"}]}], "-", 
               RowBox[{"64", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["\[Pi]", "5"], " ", "s", " ", 
                RowBox[{"(", 
                 RowBox[{"n", "+", "s"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["n", "2"], "-", 
                   RowBox[{"2", " ", "n", " ", "s"}], "+", 
                   SuperscriptBox["s", "2"]}], ")"}], "2"], " ", "\[Eta]"}], 
               "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                SuperscriptBox["s", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SuperscriptBox["n", "4"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["n", "3"], " ", "s"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["s", "2"]}], "+", 
                  SuperscriptBox["s", "4"], "+", 
                  RowBox[{
                   SuperscriptBox["n", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", "n", " ", 
                   RowBox[{"(", 
                    RowBox[{"s", "+", 
                    SuperscriptBox["s", "3"]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["\[Eta]", "2"]}], "-", 
               RowBox[{"32", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["\[Pi]", "3"], " ", 
                SuperscriptBox["s", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"n", "+", 
                  SuperscriptBox["n", "3"], "+", "s", "-", 
                  RowBox[{
                   SuperscriptBox["n", "2"], " ", "s"}], "-", 
                  RowBox[{"n", " ", 
                   SuperscriptBox["s", "2"]}], "+", 
                  SuperscriptBox["s", "3"]}], ")"}], " ", 
                SuperscriptBox["\[Eta]", "3"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["s", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  SuperscriptBox["n", "2"], "-", 
                  RowBox[{"6", " ", "n", " ", "s"}], "+", 
                  SuperscriptBox["s", "2"]}], ")"}], " ", 
                SuperscriptBox["\[Eta]", "4"]}], "-", 
               RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                SuperscriptBox["s", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"n", "+", "s"}], ")"}], " ", 
                SuperscriptBox["\[Eta]", "5"]}], "-", 
               RowBox[{
                SuperscriptBox["s", "6"], " ", 
                SuperscriptBox["\[Eta]", "6"]}]}], ")"}], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "-", "n", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "n", "+", "s"}], ")"}]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"32", " ", 
                   SuperscriptBox["\[Pi]", "5"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n", "-", "s"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["n", "3"], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "s"}], ")"}]}], "-", 
                    RowBox[{"n", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "s"}], ")"}], "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "s"}], ")"}], "2"]}]}], ")"}]}], "-", 
                  RowBox[{"16", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n", "-", "s"}], ")"}], "2"], " ", "s", 
                   " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["n", "2"], "-", 
                    RowBox[{"2", " ", "s"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["s", "2"]}], "-", 
                    RowBox[{"2", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "s"}], ")"}]}]}], ")"}], " ", 
                   "\[Eta]"}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[Pi]", "3"], " ", 
                   SuperscriptBox["s", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "n", "+", 
                    SuperscriptBox["n", "3"], "+", "s", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["s", "2"]}], "-", 
                    RowBox[{"3", " ", "n", " ", 
                    SuperscriptBox["s", "2"]}], "+", 
                    SuperscriptBox["s", "3"], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "s"}], ")"}]}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]", "2"]}], "+", 
                  RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["s", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    SuperscriptBox["n", "2"], "+", 
                    RowBox[{"2", " ", "s"}], "+", 
                    RowBox[{"2", " ", "n", " ", "s"}], "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]", "3"]}], "+", 
                  RowBox[{"2", " ", "\[Pi]", " ", 
                   SuperscriptBox["s", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "n", "+", 
                    RowBox[{"3", " ", "s"}]}], ")"}], " ", 
                   SuperscriptBox["\[Eta]", "4"]}], "-", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   SuperscriptBox["s", "5"], " ", 
                   SuperscriptBox["\[Eta]", "5"]}]}], ")"}], " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"n", "-", 
                   FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[Pi]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n", "-", "s"}], ")"}]}], "-", 
                  RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["n", "4"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["s", "2"]}], ")"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["s", "2"]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"32", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    SuperscriptBox["s", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    SuperscriptBox["n", "2"], "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", "\[Eta]"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["s", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["n", "2"], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["s", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                    SuperscriptBox["s", "4"], " ", 
                    SuperscriptBox["\[Eta]", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["s", "4"], " ", 
                    SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", "+", "n", "-", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n", "-", "s"}], ")"}]}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], 
                    ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Pi]", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["n", "3"], "-", 
                    RowBox[{"n", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "s"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "s"}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "s", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "n"}], "-", 
                    SuperscriptBox["n", "2"], "-", 
                    RowBox[{"2", " ", "s"}], "-", 
                    RowBox[{"2", " ", "n", " ", "s"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["s", "2"]}]}], ")"}], " ", "\[Eta]"}], "+", 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n", "-", 
                    RowBox[{"3", " ", "s"}]}], ")"}], " ", 
                    SuperscriptBox["s", "2"], " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["s", "3"], " ", 
                    SuperscriptBox["\[Eta]", "3"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "n"}], "+", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n", "+", "s"}], ")"}]}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["n", "2"], "-", 
                    RowBox[{"2", " ", "n", " ", "s"}], "+", 
                    SuperscriptBox["s", "2"]}], ")"}]}], "+", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "s"}], ")"}], " ", "s", " ", "\[Eta]"}],
                     "-", 
                    RowBox[{
                    SuperscriptBox["s", "2"], " ", 
                    SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", "-", "n", "+", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n", "+", "s"}], ")"}]}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n", "-", "s"}], ")"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], 
                    ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"n", "+", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", "n"}], "+", 
                    RowBox[{"2", " ", "s"}]}], ")"}]}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], 
                    ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", "+", "n", "+", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n", "-", "s"}], ")"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n", "-", "s"}], ")"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n", "+", "s"}], ")"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n", "+", "s"}], ")"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n", "-", "s"}], ")"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n", "-", "s"}], ")"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n", "+", "s"}], ")"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n", "+", "s"}], ")"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", " ", "\[Eta]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n", "+", "s"}], ")"}], " ", "\[Eta]", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", "s"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "n", "+", "s"}], ")"}]}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], 
             "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "n"}], "-", 
               FractionBox[
                RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "n", "+", "s"}], ")"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "\[Pi]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n", "+", "s"}], ")"}]}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], 
               " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{
                  RowBox[{"-", "n"}], "+", 
                  FractionBox[
                   RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "\[Pi]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n", "+", "s"}], ")"}]}], "-", 
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n", "+", "s"}], ")"}]}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], 
                   ")"}], " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "n"}], "-", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n", "+", "s"}], ")"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], 
                   ")"}], " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "n"}], "+", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n", "+", "s"}], ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], "2"],
          " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n", "+", "s"}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], 
          "2"]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", " ", "\[Eta]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n", "+", "s"}], ")"}], " ", "\[Eta]", 
            " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", "s"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "n", "+", "s"}], ")"}]}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], 
             "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"2", "-", "n", "-", 
               FractionBox[
                RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "n", "+", "s"}], ")"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "\[Pi]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "n", "+", "s"}], ")"}]}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], 
               " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"2", "-", "n", "+", 
                  FractionBox[
                   RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "\[Pi]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "n", "+", "s"}], ")"}]}], "-", 
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n", "+", "s"}], ")"}]}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], 
                   ")"}], " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"2", "-", "n", "-", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n", "+", "s"}], ")"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], 
                   ")"}], " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"2", "-", "n", "+", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "n", "+", "s"}], ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], "2"],
          " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "n", "+", "s"}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], 
          "2"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", " ", "\[Eta]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "n", "+", "s"}], ")"}], " ", "\[Eta]", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", "s"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "n", "-", "s"}], ")"}]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], 
             "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"n", "-", 
               FractionBox[
                RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "n", "-", "s"}], ")"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "\[Pi]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "n", "-", "s"}], ")"}]}], "-", 
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], 
               " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"n", "+", 
                  FractionBox[
                   RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "\[Pi]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "n", "-", "s"}], ")"}]}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n", "-", "s"}], ")"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], 
                   ")"}], " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"n", "-", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", "n"}], "+", 
                    RowBox[{"2", " ", "s"}]}], ")"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], 
                   ")"}], " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"n", "+", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "n", "-", "s"}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], "2"],
          " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "n"}], "+", 
               RowBox[{"2", " ", "s"}]}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], 
          "2"]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"s", " ", "\[Eta]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", "n", "+", "s"}], ")"}], " ", "\[Eta]", 
            " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", "s"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "n", "-", "s"}], ")"}]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], 
             "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"2", "+", "n", "-", 
               FractionBox[
                RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "n", "-", "s"}], ")"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "\[Pi]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n", "-", "s"}], ")"}]}], "-", 
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], 
               " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"2", "+", "n", "+", 
                  FractionBox[
                   RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "\[Pi]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n", "-", "s"}], ")"}]}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n", "-", "s"}], ")"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], 
                   ")"}], " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"2", "+", "n", "-", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n", "-", "s"}], ")"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], 
                   ")"}], " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"2", "+", "n", "+", 
                    FractionBox[
                    RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n", "-", "s"}], ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], "2"],
          " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n", "-", "s"}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}]}], ")"}], 
          "2"]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["\[Pi]", 
       RowBox[{"5", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{"n", "+", "s"}], ")"}]}]], "2", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "s"}], " ", "\[Eta]"}], "+", 
      RowBox[{"2", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", "s"}], "]"}]}], ")"}]}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"s", " ", "\[Eta]"}]]}], ")"}], " ", 
    SuperscriptBox["s", 
     RowBox[{"7", "/", "2"}]], " ", 
    SuperscriptBox["\[Eta]", "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", " ", "s"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "s"}]}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "s"}]}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "s"}], ")"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "s"}]}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "s"}], ")"}], "2"], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "s"}]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "s"}]}], "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"80", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "-", 
         RowBox[{"96", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "4"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["n", "4"], " ", 
          SuperscriptBox["\[Pi]", "4"]}], "+", 
         RowBox[{"320", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "s"}], ")"}]}], "-", 
         RowBox[{"192", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "s"}], ")"}]}], "+", 
         RowBox[{"480", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "s"}], ")"}], "2"]}], "-", 
         RowBox[{"96", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "s"}], ")"}], "2"]}], "+", 
         RowBox[{"320", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "s"}], ")"}], "3"]}], "+", 
         RowBox[{"80", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "s"}], ")"}], "4"]}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "s"}], "-", 
         RowBox[{"64", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "s"}], "+", 
         RowBox[{"192", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "s"}], ")"}], " ", "s"}], "-", 
         RowBox[{"64", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "s"}], ")"}], " ", "s"}], "+", 
         RowBox[{"192", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "s"}], ")"}], "2"], " ", "s"}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "s"}], ")"}], "3"], " ", "s"}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "s"}], ")"}], " ", 
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "s"}], ")"}], "2"], " ", 
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["s", "3"], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "s"}], ")"}], " ", 
          SuperscriptBox["s", "3"], " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["s", "4"], " ", 
          SuperscriptBox["\[Eta]", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"RootSum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "4"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["n", "4"], " ", 
            SuperscriptBox["\[Pi]", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["s", "4"], " ", 
            SuperscriptBox["\[Eta]", "4"]}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", "#1"}], "-", 
           RowBox[{"64", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "4"], " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"], " ", "#1"}], "+", 
           RowBox[{"96", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"], " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "#1"}]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "#1"}]}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["\[Eta]", "2"], " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "#1"}]}], "]"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"-", "#1"}]}], "]"}], " ", 
              SuperscriptBox["#1", "2"]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "16"}], " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "4"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["n", "4"], " ", 
              SuperscriptBox["\[Pi]", "4"]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Pi]", "4"], " ", "s"}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "4"], " ", "s"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["\[Eta]", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["\[Eta]", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["s", "3"], " ", 
              SuperscriptBox["\[Eta]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["s", "4"], " ", 
              SuperscriptBox["\[Eta]", "4"]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "4"], " ", "#1"}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Pi]", "4"], " ", "s", " ", "#1"}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "4"], " ", "s", " ", "#1"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["\[Eta]", "2"], " ", "#1"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["s", "3"], " ", 
              SuperscriptBox["\[Eta]", "2"], " ", "#1"}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "4"], " ", 
              SuperscriptBox["#1", "2"]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Pi]", "4"], " ", "s", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["\[Eta]", "2"], " ", 
              SuperscriptBox["#1", "2"]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Pi]", "4"], " ", "s", " ", 
              SuperscriptBox["#1", "3"]}]}], ")"}]}], "&"}]}], "]"}]}]}], 
     ")"}], " "}]}]}]], "Input",
 CellChangeTimes->{{3.532439892927353*^9, 3.532439895676098*^9}, {
  3.532693314185672*^9, 3.532693333159278*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.532439889656334*^9, 3.5324398903608847`*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox["Cubic",
   FontSize->18], 
  StyleBox[" ",
   FontSize->18], 
  RowBox[{
   StyleBox["terms",
    FontSize->18], 
   StyleBox[":",
    FontSize->18], 
   StyleBox[" ",
    FontSize->18], 
   StyleBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"sec", ".", " ", "A"}], ".1", ".3"}], ")"}],
    FontSize->14]}]}]], "Input",
 CellChangeTimes->{{3.531831562686404*^9, 3.531831568135626*^9}, {
  3.53762152042134*^9, 3.5376215292856607`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"t", "[", 
    RowBox[{"s_", ",", "\[Eta]_", ",", "n_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"2", "  ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "s"}], " ", "\[Eta]"}]]}], " ", "+", " ", "1"}], ")"}],
      " ", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["n", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox["\[Pi]", "4"]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["s", "4"], " ", 
      SuperscriptBox["\[Eta]", "4"]}]}]]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.531831570317881*^9, 3.53183170944213*^9, {3.5318365186580753`*^9, 
   3.5318365281564283`*^9}, {3.53183659530926*^9, 3.53183659971594*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.531831723267322*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s0", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "k_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "s"}], " ", "\[Eta]"}]]}], " ", "+", " ", "1"}], ")"}], 
    " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["k", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], 
   RowBox[{
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["k", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox["\[Pi]", "4"]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["k", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["s", "2"], " ", 
     SuperscriptBox["\[Eta]", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["s", "4"], " ", 
     SuperscriptBox["\[Eta]", "4"]}]}]]}]], "Input",
 CellChangeTimes->{{3.531831726946377*^9, 3.531831747977837*^9}, 
   3.5318318021408043`*^9, {3.53183652326937*^9, 3.5318365249884872`*^9}, {
   3.531836581181884*^9, 3.531836590076644*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sp", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "k_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{" ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "s"}], " ", "\[Eta]"}]]}], " ", "+", " ", "1"}], ")"}],
      " ", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "k", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "k"}], ")"}], "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]]}]], "Input",
 CellChangeTimes->{{3.531831775279278*^9, 3.531831781026136*^9}, 
   3.531836533484027*^9, {3.531836604780922*^9, 3.5318366110996847`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sm", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "k_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"  ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "s"}], " ", "\[Eta]"}]]}], " ", "+", " ", "1"}], ")"}],
      " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "k", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]]}]], "Input",
 CellChangeTimes->{
  3.531831754207863*^9, {3.5318317843376493`*^9, 3.5318317919744473`*^9}, 
   3.531836535920261*^9, {3.531836613536646*^9, 3.531836619083333*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{3.5318317947203503`*^9, 3.5318318748099117`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5318318619055557`*^9, 3.531831863447562*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"r1", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "s"}], " ", "\[Eta]"}]]}], " ", "+", " ", "1"}], 
       ")"}], " ", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["n", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], 
    RowBox[{
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox["\[Pi]", "4"]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["s", "4"], " ", 
      SuperscriptBox["\[Eta]", "4"]}]}]]}]}]], "Input",
 CellChangeTimes->{
  3.5318365420700197`*^9, {3.531836628168214*^9, 3.531836630427436*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.53183186865844*^9, 3.531831870230893*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "s"}], " ", "\[Eta]"}]]}], " ", "+", " ", "1"}], 
       ")"}], " ", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["n", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], 
    RowBox[{
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox["\[Pi]", "4"]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["s", "4"], " ", 
      SuperscriptBox["\[Eta]", "4"]}]}]]}]}]], "Input",
 CellChangeTimes->{
  3.531836544056066*^9, {3.531836631577499*^9, 3.531836633851508*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.531831806948041*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"w0", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "k_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "s"}], " ", "\[Eta]"}]]}], " ", "+", " ", "1"}], ")"}],
      " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"64", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["k", "6"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["n", "2"]}], ")"}], "3"], "-", 
          RowBox[{
           SuperscriptBox["k", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SuperscriptBox["n", "2"]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             SuperscriptBox["n", "4"]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "6"]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SuperscriptBox["k", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          SuperscriptBox["n", "4"], "+", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["n", "2"]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SuperscriptBox["k", "2"], "+", 
          SuperscriptBox["n", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["\[Eta]", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["s", "6"], " ", 
        SuperscriptBox["\[Eta]", "6"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k", "+", "n"}], ")"}], "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", "n"}], ")"}], "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["k", "2"], "-", 
           RowBox[{"2", " ", "k", " ", "n"}], "+", 
           SuperscriptBox["n", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["k", "2"], "-", 
          RowBox[{"2", " ", "k", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["\[Eta]", "4"]}]}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{
  3.531836546094112*^9, {3.5318366390353394`*^9, 3.531836642720687*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.531831670644359*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"wp", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "k_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", "  ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "s"}], " ", "\[Eta]"}]]}], " ", "+", " ", "1"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"192", " ", 
         SuperscriptBox["k", "5"], " ", 
         SuperscriptBox["\[Pi]", "6"]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["\[Pi]", "6"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"]}]}], ")"}], "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["k", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "6"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", "k", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            SuperscriptBox["n", "4"], " ", 
            SuperscriptBox["\[Pi]", "6"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["s", "4"], " ", 
            SuperscriptBox["\[Eta]", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "6"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            SuperscriptBox["n", "4"], " ", 
            SuperscriptBox["\[Pi]", "6"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["s", "4"], " ", 
            SuperscriptBox["\[Eta]", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "6"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}]}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"8", " ", "k", " ", "n", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", "n"}], ")"}], "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "4"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["n", "3"], " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["n", "4"], " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}], "-", 
       RowBox[{"8", " ", "n", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["\[Eta]", "4"]}], "-", 
       RowBox[{"8", " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "n", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"6", " ", "n"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["n", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{
  3.531836551242565*^9, {3.531836645255512*^9, 3.531836648087145*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.531831673845118*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"wm", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "k_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", "  ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "s"}], " ", "\[Eta]"}]]}], " ", "+", " ", "1"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "192"}], " ", 
         SuperscriptBox["k", "5"], " ", 
         SuperscriptBox["\[Pi]", "6"]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["\[Pi]", "6"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"]}]}], ")"}], "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["k", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "6"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "k", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            SuperscriptBox["n", "4"], " ", 
            SuperscriptBox["\[Pi]", "6"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["s", "4"], " ", 
            SuperscriptBox["\[Eta]", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "6"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            SuperscriptBox["n", "4"], " ", 
            SuperscriptBox["\[Pi]", "6"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["s", "4"], " ", 
            SuperscriptBox["\[Eta]", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "6"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}]}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"8", " ", "k", " ", "n", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k", "+", "n"}], ")"}], "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["n", "3"], " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["n", "4"], " ", 
        SuperscriptBox["\[Pi]", "4"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{"8", " ", "n", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["\[Eta]", "4"]}], "-", 
       RowBox[{"8", " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "n", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"6", " ", "n"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["n", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{
  3.531836553089752*^9, {3.53183665318929*^9, 3.531836655863*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", " ", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"wp", "[", 
      RowBox[{"s", ",", "\[Eta]", ",", "k", ",", "n"}], "]"}], "+", 
     RowBox[{"wm", "[", 
      RowBox[{"s", ",", "\[Eta]", ",", 
       RowBox[{"k", "+", "1"}], ",", "n"}], "]"}]}], "]"}], ":"}]}]], "Input",
 CellChangeTimes->{
  3.531831687656768*^9, {3.535279525532317*^9, 3.535279531738055*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"w1", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "k_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "s"}], " ", "\[Eta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"s", " ", "\[Eta]"}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"192", " ", 
         SuperscriptBox["k", "5"], " ", 
         SuperscriptBox["\[Pi]", "6"]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["\[Pi]", "6"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"]}]}], ")"}], "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["k", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "6"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", "k", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            SuperscriptBox["n", "4"], " ", 
            SuperscriptBox["\[Pi]", "6"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["s", "4"], " ", 
            SuperscriptBox["\[Eta]", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "6"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            SuperscriptBox["n", "4"], " ", 
            SuperscriptBox["\[Pi]", "6"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["s", "4"], " ", 
            SuperscriptBox["\[Eta]", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "6"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}]}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "4"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["n", "3"], " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["n", "4"], " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}], "-", 
       RowBox[{"8", " ", "n", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["\[Eta]", "4"]}], "-", 
       RowBox[{"8", " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "n", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"6", " ", "n"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["n", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["k", "4"], " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["n", "3"], " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["n", "4"], " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["k", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{"8", " ", "n", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["\[Eta]", "4"]}], "+", 
       RowBox[{"8", " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "n", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"6", " ", "n"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["n", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], 
    ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.535279528041872*^9, 3.535279528182513*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C1", "[", 
   RowBox[{"s_", ",", " ", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"s", "^", "2"}], " ", 
   RowBox[{"g", "[", "s", "]"}], 
   FractionBox[
    RowBox[{"2", "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "s"}], " ", "\[Eta]"}]]}]}], 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"]}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"s", "^", "3"}]}], "+", 
     RowBox[{"2", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{"s", "+", "1"}], ")"}]}], ")"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "n_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"-", " ", "s"}], " ", 
   RowBox[{"g", "[", "s", "]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"2", "/", "s"}], " ", 
       RowBox[{"t", "[", 
        RowBox[{"s", ",", "\[Eta]", ",", "n"}], "]"}]}], " ", "+", 
      RowBox[{
       RowBox[{"4", "/", 
        RowBox[{"(", 
         RowBox[{"s", "+", "1"}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r1", "[", 
          RowBox[{"s", ",", "\[Eta]", ",", "n"}], "]"}], "+", 
         RowBox[{"v", "[", 
          RowBox[{"s", ",", "\[Eta]", ",", "n"}], "]"}]}], ")"}]}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{"n", "+", "s"}], ")"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"Summing", " ", "over", " ", "n", " ", "we", " ", 
  RowBox[{"get", ":"}]}]], "Input",
 CellChangeTimes->{{3.5324400257164593`*^9, 3.532440034393773*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"C2", "[", 
    RowBox[{"s_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"5", "/", "2"}]]}]], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "s"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Eta]", "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", "s"}], "]"}]}]}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"s", " ", "\[Eta]"}]]}], ")"}], " ", 
    SqrtBox["s"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", " ", "s"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"1", "+", "s"}]]}], "32", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["s", "2"]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", "s"}]}], "]"}]}], 
          RowBox[{
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["s", "2"]}], ")"}], "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["s", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["s", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Eta]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["s", "4"], " ", 
            SuperscriptBox["\[Eta]", "4"]}]}]], "+", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"RootSum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"16", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["\[Eta]", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["s", "4"], " ", 
               SuperscriptBox["\[Eta]", "4"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["\[Eta]", "2"], " ", "#1"}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["\[Eta]", "2"], " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["#1", "3"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["#1", "4"]}]}], "&"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["s", "2"]}], " ", 
                 SuperscriptBox["\[Eta]", "2"], " ", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{"-", "#1"}]}], "]"}]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{"-", "#1"}]}], "]"}], " ", 
                 SuperscriptBox["#1", "2"]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "12"}], " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["s", "2"], " ", 
                 SuperscriptBox["\[Eta]", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["s", "3"], " ", 
                 SuperscriptBox["\[Eta]", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["s", "4"], " ", 
                 SuperscriptBox["\[Eta]", "4"]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", "#1"}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", "s", " ", "#1"}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["s", "2"], " ", 
                 SuperscriptBox["\[Eta]", "2"], " ", "#1"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["s", "3"], " ", 
                 SuperscriptBox["\[Eta]", "2"], " ", "#1"}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
                RowBox[{"48", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", "s", " ", 
                 SuperscriptBox["#1", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["s", "2"], " ", 
                 SuperscriptBox["\[Eta]", "2"], " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", "s", " ", 
                 SuperscriptBox["#1", "3"]}]}], ")"}]}], "&"}]}], "]"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"RootSum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"144", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["\[Eta]", "4"]}], "+", 
          RowBox[{"384", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", "#1"}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", "#1"}], "+", 
          RowBox[{"352", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"128", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["#1", "4"]}]}], "&"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"-", "#1"}]}], "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"-", "#1"}]}], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"-", "#1"}]}], "]"}], " ", "#1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"-", "#1"}]}], "]"}], " ", 
             SuperscriptBox["#1", "2"]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"]}], "+", 
            RowBox[{"44", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "#1"}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"], " ", "#1"}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["#1", "3"]}]}], ")"}]}], "&"}]}], "]"}]}], 
     ")"}]}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{3.532440048027553*^9, 3.532441797740044*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C3", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "n_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"-", " ", "4"}], "s", " ", 
    RowBox[{"g", "[", "s", "]"}], 
    RowBox[{"(", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"s0", "[", "n", "]"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "+", "s"}], ")"}], "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"sp", "[", "n", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "+", "s"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"n", "+", "1", "+", "s"}], ")"}]}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], ")"}]}], 
   "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"sm", "[", "n", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "+", "s"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"n", "-", "1", "+", "s"}], ")"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "2", ",", "\[Infinity]"}], "}"}]}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"Summing", " ", "over", " ", "n", " ", "we", " ", 
  RowBox[{"get", ":"}]}]], "Input",
 CellChangeTimes->{{3.5324400832744703`*^9, 3.532440090474375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C3", "[", 
   RowBox[{"s_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "s"}], " ", "\[Eta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"s", " ", "\[Eta]"}]]}], ")"}], " ", "s", " ", 
      RowBox[{"g", "[", "s", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             SuperscriptBox["\[Eta]", "2"]}], ")"}]}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["s", "2"]}], ")"}], "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["s", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["s", "2"]}], ")"}], " ", 
             SuperscriptBox["\[Eta]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["s", "4"], " ", 
             SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"32", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "s"}], ")"}], "2"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", "s", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", "s"}]}], ")"}], " ", 
                SuperscriptBox["\[Eta]", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["s", "3"], " ", 
                SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", "s"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "32"}], " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "s"}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"3", " ", "s"}]}], ")"}], " ", "s", " ", 
                SuperscriptBox["\[Eta]", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["s", "3"], " ", 
                SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "+", "s"}]}], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", "s", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["s", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["s", "3"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", "\[Eta]", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{"24", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             SuperscriptBox["s", "2"], " ", "\[Eta]", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
            RowBox[{"16", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             SuperscriptBox["s", "3"], " ", "\[Eta]", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "s", " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "3"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox["s", "3"], " ", 
             SuperscriptBox["\[Eta]", "3"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["s", "3"], " ", 
             SuperscriptBox["\[Eta]", "4"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", "s", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["s", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["s", "3"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", "\[Eta]", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{"24", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             SuperscriptBox["s", "2"], " ", "\[Eta]", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{"16", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             SuperscriptBox["s", "3"], " ", "\[Eta]", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "s", " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "3"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox["s", "3"], " ", 
             SuperscriptBox["\[Eta]", "3"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["s", "3"], " ", 
             SuperscriptBox["\[Eta]", "4"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", "s", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["s", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["s", "3"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", "\[Eta]", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
            RowBox[{"24", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             SuperscriptBox["s", "2"], " ", "\[Eta]", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{"16", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             SuperscriptBox["s", "3"], " ", "\[Eta]", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "s", " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "3"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox["s", "3"], " ", 
             SuperscriptBox["\[Eta]", "3"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["s", "3"], " ", 
             SuperscriptBox["\[Eta]", "4"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", "s", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["s", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["s", "3"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", "\[Eta]", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
            RowBox[{"24", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             SuperscriptBox["s", "2"], " ", "\[Eta]", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
            RowBox[{"16", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             SuperscriptBox["s", "3"], " ", "\[Eta]", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "s", " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "3"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "-", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox["s", "3"], " ", 
             SuperscriptBox["\[Eta]", "3"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["s", "3"], " ", 
             SuperscriptBox["\[Eta]", "4"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"]}]}]], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "128"}], " ", 
             SuperscriptBox["\[Pi]", "8"]}], "-", 
            RowBox[{"512", " ", 
             SuperscriptBox["\[Pi]", "8"], " ", "s"}], "-", 
            RowBox[{"640", " ", 
             SuperscriptBox["\[Pi]", "8"], " ", 
             SuperscriptBox["s", "2"]}], "+", 
            RowBox[{"640", " ", 
             SuperscriptBox["\[Pi]", "8"], " ", 
             SuperscriptBox["s", "4"]}], "+", 
            RowBox[{"512", " ", 
             SuperscriptBox["\[Pi]", "8"], " ", 
             SuperscriptBox["s", "5"]}], "+", 
            RowBox[{"128", " ", 
             SuperscriptBox["\[Pi]", "8"], " ", 
             SuperscriptBox["s", "6"]}], "-", 
            RowBox[{"224", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"]}], "-", 
            RowBox[{"640", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             SuperscriptBox["s", "3"], " ", 
             SuperscriptBox["\[Eta]", "2"]}], "-", 
            RowBox[{"448", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             SuperscriptBox["s", "4"], " ", 
             SuperscriptBox["\[Eta]", "2"]}], "+", 
            RowBox[{"256", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             SuperscriptBox["s", "5"], " ", 
             SuperscriptBox["\[Eta]", "2"]}], "+", 
            RowBox[{"416", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             SuperscriptBox["s", "6"], " ", 
             SuperscriptBox["\[Eta]", "2"]}], "+", 
            RowBox[{"128", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             SuperscriptBox["s", "7"], " ", 
             SuperscriptBox["\[Eta]", "2"]}], "-", 
            RowBox[{"88", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["s", "4"], " ", 
             SuperscriptBox["\[Eta]", "4"]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["s", "5"], " ", 
             SuperscriptBox["\[Eta]", "4"]}], "+", 
            RowBox[{"56", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["s", "6"], " ", 
             SuperscriptBox["\[Eta]", "4"]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["s", "7"], " ", 
             SuperscriptBox["\[Eta]", "4"]}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["s", "6"], " ", 
             SuperscriptBox["\[Eta]", "6"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["s", "7"], " ", 
             SuperscriptBox["\[Eta]", "6"]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"64", " ", 
                SuperscriptBox["\[Pi]", "8"], " ", "s", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["s", "2"]}], ")"}], "2"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Pi]", "6"], " ", 
                SuperscriptBox["s", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["s", "2"]}], "+", 
                  SuperscriptBox["s", "4"]}], ")"}], " ", 
                SuperscriptBox["\[Eta]", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                SuperscriptBox["s", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["s", "2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Eta]", "4"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["s", "7"], " ", 
                SuperscriptBox["\[Eta]", "6"]}]}], ")"}], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", "s"}]}], "]"}]}], "+", 
            RowBox[{"2", " ", "\[Pi]", " ", "s", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Pi]"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Eta]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["s", "2"], " ", 
                SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["s", "2"]}], ")"}]}], "+", 
                RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                 SuperscriptBox["s", "2"], " ", "\[Eta]"}], "+", 
                RowBox[{
                 SuperscriptBox["s", "2"], " ", 
                 SuperscriptBox["\[Eta]", "2"]}]}], ")"}], "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}]}], "]"}]}], "+", 
            RowBox[{"256", " ", 
             SuperscriptBox["\[Pi]", "8"], " ", "s", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
            RowBox[{"512", " ", 
             SuperscriptBox["\[Pi]", "8"], " ", 
             SuperscriptBox["s", "3"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
            RowBox[{"256", " ", 
             SuperscriptBox["\[Pi]", "8"], " ", 
             SuperscriptBox["s", "5"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
            RowBox[{"128", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "7"], " ", "s", " ", "\[Eta]", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
            RowBox[{"256", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "7"], " ", 
             SuperscriptBox["s", "3"], " ", "\[Eta]", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
            RowBox[{"384", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "7"], " ", 
             SuperscriptBox["s", "5"], " ", "\[Eta]", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             SuperscriptBox["s", "3"], " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
            RowBox[{"256", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             SuperscriptBox["s", "5"], " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             SuperscriptBox["s", "7"], " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
            RowBox[{"96", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "5"], " ", 
             SuperscriptBox["s", "3"], " ", 
             SuperscriptBox["\[Eta]", "3"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
            RowBox[{"96", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "5"], " ", 
             SuperscriptBox["s", "7"], " ", 
             SuperscriptBox["\[Eta]", "3"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
            RowBox[{"80", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["s", "5"], " ", 
             SuperscriptBox["\[Eta]", "4"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["s", "7"], " ", 
             SuperscriptBox["\[Eta]", "4"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
            RowBox[{"24", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             SuperscriptBox["s", "5"], " ", 
             SuperscriptBox["\[Eta]", "5"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
            RowBox[{"16", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             SuperscriptBox["s", "7"], " ", 
             SuperscriptBox["\[Eta]", "5"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["s", "7"], " ", 
             SuperscriptBox["\[Eta]", "6"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox["s", "7"], " ", 
             SuperscriptBox["\[Eta]", "7"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Eta]"}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
            RowBox[{"256", " ", 
             SuperscriptBox["\[Pi]", "8"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", "s"}]}], "]"}]}], "+", 
            RowBox[{"768", " ", 
             SuperscriptBox["\[Pi]", "8"], " ", 
             SuperscriptBox["s", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", "s"}]}], "]"}]}], "-", 
            RowBox[{"768", " ", 
             SuperscriptBox["\[Pi]", "8"], " ", 
             SuperscriptBox["s", "4"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", "s"}]}], "]"}]}], "+", 
            RowBox[{"256", " ", 
             SuperscriptBox["\[Pi]", "8"], " ", 
             SuperscriptBox["s", "6"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", "s"}]}], "]"}]}], "-", 
            RowBox[{"256", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", "s"}]}], "]"}]}], "+", 
            RowBox[{"320", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             SuperscriptBox["s", "4"], " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", "s"}]}], "]"}]}], "-", 
            RowBox[{"128", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             SuperscriptBox["s", "6"], " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", "s"}]}], "]"}]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             SuperscriptBox["s", "8"], " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", "s"}]}], "]"}]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["s", "4"], " ", 
             SuperscriptBox["\[Eta]", "4"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", "s"}]}], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["s", "6"], " ", 
             SuperscriptBox["\[Eta]", "4"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", "s"}]}], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["s", "8"], " ", 
             SuperscriptBox["\[Eta]", "4"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", "s"}]}], "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["s", "6"], " ", 
             SuperscriptBox["\[Eta]", "6"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", "s"}]}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["s", "8"], " ", 
             SuperscriptBox["\[Eta]", "6"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", "s"}]}], "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["s", "8"], " ", 
             SuperscriptBox["\[Eta]", "8"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", "s"}]}], "]"}]}]}], ")"}]}]}]}], ")"}]}], 
     ")"}]}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["s", "2"]}], ")"}], "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["s", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["\[Eta]", "4"]}]}], ")"}], "2"]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.532440146257226*^9, {3.532440281381589*^9, 3.532440282001163*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C4", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "K_", ",", "N_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "8"}], 
   RowBox[{"s", "^", "2"}], 
   RowBox[{"g", "[", "s", "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"w0", "[", 
            RowBox[{"s", ",", "\[Eta]", ",", "k", ",", "n"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"n", "+", "s"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "N"}], "}"}]}], "]"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "+", "s"}], ")"}], "^", "2"}]}], " ", ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "K"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"wp", "[", 
            RowBox[{"s", ",", "\[Eta]", ",", "k", ",", "n"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"n", "+", "s"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "N"}], "}"}]}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "+", "s"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"k", "+", "1", "+", "s"}], ")"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "K"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"wm", "[", 
            RowBox[{"s", ",", "\[Eta]", ",", "k", ",", "n"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"n", "+", "s"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "N"}], "}"}]}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "+", "s"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"k", "-", "1", "+", "s"}], ")"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "2", ",", "K"}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C4a", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "K_", ",", "N_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "8"}], 
   RowBox[{"s", "^", "2"}], 
   RowBox[{"g", "[", "s", "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"w0", "[", 
            RowBox[{"s", ",", "\[Eta]", ",", "k", ",", "n"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"n", "+", "s"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "N"}], "}"}]}], "]"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "+", "s"}], ")"}], "^", "2"}]}], " ", ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "K"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"w1", "[", 
            RowBox[{"s", ",", "\[Eta]", ",", "k", ",", "n"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"n", "+", "s"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "N"}], "}"}]}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "+", "s"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"k", "+", "1", "+", "s"}], ")"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "K"}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C4a", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "H_", ",", "K_", ",", "M_", ",", "N_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "8"}], 
   RowBox[{"s", "^", "2"}], 
   RowBox[{"g", "[", "s", "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"w0", "[", 
            RowBox[{"s", ",", "\[Eta]", ",", "k", ",", "n"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"n", "+", "s"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "M", ",", "N"}], "}"}]}], "]"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "+", "s"}], ")"}], "^", "2"}]}], " ", ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "H", ",", "K"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"w1", "[", 
            RowBox[{"s", ",", "\[Eta]", ",", "k", ",", "n"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"n", "+", "s"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "M", ",", "N"}], "}"}]}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "+", "s"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"k", "+", "1", "+", "s"}], ")"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "H", ",", "K"}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Input"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.532440340040613*^9}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.5352796923196983`*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  StyleBox["$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$",
   FontSize->14]}]], "Input",
 CellChangeTimes->{
  3.5324402268393784`*^9, {3.537591601943489*^9, 3.537591619997499*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.535279615557242*^9, 3.535279615766374*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox["Calculation",
   FontSize->18], 
  StyleBox[" ",
   FontSize->18], 
  StyleBox["of",
   FontSize->18], 
  StyleBox["   ",
   FontSize->18], 
  SuperscriptBox[
   StyleBox[
    RowBox[{
     StyleBox["\[CapitalDelta]",
      FontSize->18], 
     StyleBox["\[CurlyEpsilon]",
      FontSize->10]}]], 
   RowBox[{"(", "1", ")"}]]}]], "Input",
 CellChangeTimes->{{3.537511381397357*^9, 3.5375113818293543`*^9}}],

Cell[BoxData[
 RowBox[{" ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    StyleBox["o",
     FontSize->18], 
    StyleBox["-",
     FontSize->18], 
    RowBox[{
     StyleBox["th",
      FontSize->18], 
     StyleBox[" ",
      FontSize->18], 
     StyleBox["order",
      FontSize->18], 
     StyleBox[" ",
      FontSize->18], 
     StyleBox["terms",
      FontSize->18], 
     RowBox[{
      StyleBox["(",
       FontSize->18], 
      StyleBox[" ",
       FontSize->18], 
      StyleBox[
       RowBox[{"First", " ", "line", " ", "of", " ", "RHS", " ", "of", " ", 
        RowBox[{"(", 
         RowBox[{"A", ".18"}], ")"}]}],
       FontSize->14], 
      StyleBox[")",
       FontSize->18]}]}]}], 
   StyleBox[":",
    FontSize->18], 
   StyleBox["  ",
    FontSize->18]}]}]], "Input",
 CellChangeTimes->{{3.537511451104538*^9, 3.537511467942124*^9}, 
   3.537591687574297*^9, {3.5375920007891397`*^9, 3.5375920121014*^9}, {
   3.537592088069525*^9, 3.537592114053351*^9}}],

Cell[BoxData[
 RowBox[{"After", " ", "the", " ", "angular", " ", "integration", " ", "we", 
  " ", "have", " ", "to", " ", "compute", " ", "the", " ", "integral", " ", 
  "from", " ", "0", " ", "to", " ", "\[Infinity]", " ", 
  RowBox[{"of", ":"}]}]], "Input",
 CellChangeTimes->{{3.537591710645555*^9, 3.537591724517416*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalO]", "[", 
   RowBox[{"s_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["3", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{"s", "^", "2"}], 
   RowBox[{"g", "[", "s", "]"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"g", "[", "s", "]"}], ",", "s"}], "]"}]}], "/", 
      RowBox[{"g", "[", "s", "]"}]}], ")"}], "^", "3"}], 
   RowBox[{"(", 
    RowBox[{"1", "-", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "s"}], " ", "\[Eta]"}]]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"This", " ", "is", " ", "integrated", " ", "numerically"}]], "Input",
 CellChangeTimes->{{3.537591746909919*^9, 3.5375917543407383`*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.5375114854122953`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   StyleBox["Quadratic",
    FontSize->18], 
   StyleBox[" ",
    FontSize->18], 
   StyleBox["terms",
    FontSize->18], 
   RowBox[{
    StyleBox["(",
     FontSize->18], 
    StyleBox[" ",
     FontSize->18], 
    StyleBox[
     RowBox[{"Second", " ", "line", " ", "of", " ", "RHS", " ", "of", " ", 
      RowBox[{"(", 
       RowBox[{"A", ".18"}], ")"}]}],
     FontSize->14], 
    StyleBox[")",
     FontSize->18]}]}], 
  StyleBox[":",
   FontSize->18], 
  StyleBox[" ",
   FontSize->18]}]], "Input",
 CellChangeTimes->{{3.537592134857127*^9, 3.5375921492377863`*^9}}],

Cell[BoxData[
 RowBox[{"All", " ", "quantities", " ", "below", " ", "can", " ", "be", " ", 
  "found", " ", "in", " ", "sec", " ", "3.2", " ", "and", " ", 
  RowBox[{"sec", ".", " ", "5.1"}], " ", 
  RowBox[{"of", " ", "[", "2", "]"}]}]], "Input",
 CellChangeTimes->{{3.537593143190137*^9, 3.537593186869976*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "The", " ", "first", " ", "term", " ", "is", " ", "the", " ", "one", " ", 
   "called", " ", "E_", 
   RowBox[{"1", "^", 
    RowBox[{"(", "2", ")"}]}], 
   RowBox[{"(", "U", ")"}]}], "  ", ",", " ", 
  RowBox[{"eq", ".", " ", 
   RowBox[{"(", "3.7", ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"R0", "[", "U_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "9"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"Pi", "^", "2"}], "  ", 
      RowBox[{"U", "^", "2"}]}], ")"}]}], "+", 
   FractionBox["9", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "U", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "U"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"4", " ", "EulerGamma"}], "+", 
       RowBox[{"3", " ", "U"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"2", "+", "U"}]}], "]"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "U"}], ")"}], " ", "U", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "U"}], ")"}]}]]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"We", " ", "have", " ", "to", " ", "compute", " ", "the", " ", 
  "integral", " ", "from", " ", "0", " ", "to", " ", "\[Infinity]", " ", 
  "of"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r0", "[", 
   RowBox[{"u_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "2"}], "  ", 
   RowBox[{"u", "^", "2"}], " ", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"g", "[", "u", "]"}], ",", "u"}], "]"}], 
   RowBox[{"R0", "[", "u", "]"}], 
   RowBox[{"(", 
    RowBox[{"1", "-", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "s"}], " ", "\[Eta]"}]]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
  "Next", " ", "we", " ", "have", " ", "to", " ", "compute", " ", "the", " ", 
   "integral", " ", "from", " ", "0", " ", "to", " ", "1", " ", 
   RowBox[{"of", ":"}]}]}]], "Input",
 CellChangeTimes->{{3.5375116528539257`*^9, 3.537511696341117*^9}}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{"u_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"8", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]]}], "3", " ", 
    SuperscriptBox["\[ExponentialE]", "u"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "u"}], " ", "\[Eta]"}]]}], ")"}], " ", 
    SuperscriptBox["u", 
     RowBox[{
      FractionBox["3", "2"], "-", "u"}]], " ", 
    RowBox[{"Gamma", "[", "u", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "u", " ", 
       RowBox[{"Log", "[", "u", "]"}]}], "-", 
      RowBox[{"2", " ", "u", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "u"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "u"}]}], ")"}]}], 
         RowBox[{"1", "+", "u"}]], "-", 
        RowBox[{"2", " ", 
         RowBox[{"HarmonicNumber", "[", "u", "]"}]}]}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["u", "2"]}], ")"}]}]], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], "2"]], "4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "EulerGamma", "+", "u", "-", 
            RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "-", 
         RowBox[{"4", " ", "u", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "u"}]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["u", "2"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["u", "4"]}]}], ")"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "+", "u"}]}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.537511729191205*^9, 3.5375117353427677`*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.5375116994436398`*^9}],

Cell[BoxData[
 RowBox[{"and", " ", "the", " ", "integral", " ", "from", " ", "1", " ", "to",
   " ", "\[Infinity]", " ", "of"}]], "Input",
 CellChangeTimes->{{3.537511706433943*^9, 3.537511710772769*^9}, {
  3.5375117418611937`*^9, 3.537511743748673*^9}, {3.537511795524991*^9, 
  3.537511796308991*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rc", "[", 
   RowBox[{"u_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"8", " ", 
      SqrtBox["2"], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"5", "/", "2"}]]}]]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["\[ExponentialE]", "u"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "u"}], " ", "\[Eta]"}]]}], ")"}], " ", 
    SuperscriptBox["u", 
     RowBox[{
      FractionBox["3", "2"], "-", "u"}]], " ", 
    RowBox[{"Gamma", "[", "u", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "u", " ", 
       RowBox[{"Log", "[", "u", "]"}]}], "-", 
      RowBox[{"2", " ", "u", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "u"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["3", "u"], "+", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "u"}]}], ")"}]}], 
         RowBox[{"1", "+", "u"}]], "-", 
        RowBox[{"2", " ", 
         RowBox[{"HarmonicNumber", "[", "u", "]"}]}]}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["u", "2"]}], ")"}]}]], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], "2"]], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "EulerGamma", "+", "u", "-", 
             RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "-", 
          RowBox[{"4", " ", "u", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", "u"}]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["u", "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["u", "4"]}]}], ")"}], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{"1", "+", "u"}]}], "]"}]}]}], ")"}]}]}]}], 
     ")"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"where", " ", "the", " ", "first", " ", "term", " ", "in", " ", 
  "brackets", " ", "is", " ", "added", " ", "by", " ", "hand", " ", "in", " ",
   "order", " ", "to", " ", "render", " ", "the", " ", "integral", " ", 
  "convergent", " ", "in", " ", "the", " ", "IR"}]], "Input",
 CellChangeTimes->{{3.537512027092166*^9, 3.5375120924055843`*^9}}],

Cell[BoxData[
 RowBox[{"The", " ", "relevant", " ", "integrals", " ", "are", " ", "carried",
   " ", "out", " ", 
  RowBox[{"numerically", "."}]}]], "Input",
 CellChangeTimes->{{3.53759178346032*^9, 3.53759181755709*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.5375118630111513`*^9}],

Cell[BoxData[
 RowBox[{"Next", " ", "we", " ", "have", " ", "to", " ", "compute", " ", 
  "the", "  ", "sum", " ", "over", " ", "p", " ", "and", "  ", "the", " ", 
  "integral", " ", "from", " ", "0", " ", "to", " ", "1", " ", 
  "of"}]], "Input",
 CellChangeTimes->{{3.537511903200757*^9, 3.537511930277141*^9}, {
  3.537511965093299*^9, 3.537511991077443*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RK", "[", 
   RowBox[{"p_", ",", "\[Eta]_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "2"}], 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"g", "[", "U", "]"}], ",", "U"}], "]"}], " ", 
   RowBox[{"48", "/", "Pi"}], 
   RowBox[{"(", 
    RowBox[{"1", "-", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "U"}], " ", "\[Eta]"}]]}], ")"}], 
   SuperscriptBox["U", "2"], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["p", "2"]}], ")"}], " ", "U", " ", 
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p", "+", 
         RowBox[{"2", " ", "U"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "p", "+", 
         RowBox[{"2", " ", "U"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["p", "2"], "-", 
         RowBox[{"2", " ", "p", " ", "U"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "2"]}]}], ")"}], " ", 
       RowBox[{"HarmonicNumber", "[", "U", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p", "-", 
         RowBox[{"2", " ", "U"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "p"}], ")"}]}], " ", "p", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "p", "+", 
            RowBox[{"2", " ", "U"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "p", "-", 
            RowBox[{"2", " ", "U"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"2", " ", "p", " ", "U"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"p", "+", "U"}], "]"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", "p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["p", "2"]}], ")"}], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p", "-", 
        RowBox[{"2", " ", "U"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "p", "-", 
        RowBox[{"2", " ", "U"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p", "+", 
        RowBox[{"2", " ", "U"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "p", "+", 
        RowBox[{"2", " ", "U"}]}], ")"}]}], ")"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
  "and", " ", "the", " ", "sum", " ", "ovwer", " ", "p", " ", "and", " ", 
   "the", " ", "integral", " ", "from", " ", "1", " ", "to", " ", 
   "\[Infinity]", " ", "of"}]}]], "Input",
 CellChangeTimes->{{3.537511937401525*^9, 3.537511986757432*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RKc", "[", 
   RowBox[{"p_", ",", "\[Eta]_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "2"}], 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"g", "[", "U", "]"}], ",", "U"}], "]"}], " ", 
   RowBox[{"48", "/", "Pi"}], 
   RowBox[{"(", 
    RowBox[{"1", "-", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "U"}], " ", "\[Eta]"}]]}], ")"}], 
   SuperscriptBox["U", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "p", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["p", "2"]}], ")"}], " ", "U", " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p", "+", 
           RowBox[{"2", " ", "U"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "p", "+", 
           RowBox[{"2", " ", "U"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["p", "2"], "-", 
           RowBox[{"2", " ", "p", " ", "U"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "2"]}]}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", "U", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p", "-", 
           RowBox[{"2", " ", "U"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "p"}], ")"}]}], " ", "p", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "p", "+", 
              RowBox[{"2", " ", "U"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "p", "-", 
              RowBox[{"2", " ", "U"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["p", "2"], "+", 
              RowBox[{"2", " ", "p", " ", "U"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"HarmonicNumber", "[", 
             RowBox[{"p", "+", "U"}], "]"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p", "-", 
          RowBox[{"2", " ", "U"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "p", "-", 
          RowBox[{"2", " ", "U"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p", "+", 
          RowBox[{"2", " ", "U"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "p", "+", 
          RowBox[{"2", " ", "U"}]}], ")"}]}], ")"}]}], "-", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"8", "Pi", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", "^", "2"}], "-", "1"}], ")"}], "U"}], ")"}]}]}], 
    ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{
  "the", " ", "last", " ", "term", " ", "is", " ", "the", " ", "opposite", 
   " ", "of", " ", "the", " ", "previous", " ", "addition", " ", 
   RowBox[{"(", 
    RowBox[{"when", " ", "summed", " ", "over", " ", "p"}], ")"}]}], 
  ")"}]], "Input",
 CellChangeTimes->{{3.53751210202192*^9, 3.537512108117352*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FR", "[", 
   RowBox[{"U_", ",", "\[Eta]_", ",", "M_", ",", "N_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"RK", "[", 
     RowBox[{"p", ",", "\[Eta]", ",", "U"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", "M", ",", "N"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FRc", "[", 
   RowBox[{"U_", ",", "\[Eta]_", ",", "M_", ",", "N_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"RKc", "[", 
     RowBox[{"p", ",", "\[Eta]", ",", "U"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", "M", ",", "N"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", "sum", " ", "over", " ", "p", " ", "is", " ", "carried", 
  " ", "out", " ", "up", " ", "to", " ", "values", " ", "of", " ", "N", "  ", 
  "that", " ", "guarantee", " ", "a", " ", "good", " ", "approximation", " ", 
  "and", " ", "the", " ", "integrals", " ", "are", " ", "carried", " ", "out",
   " ", 
  RowBox[{"numerically", "."}]}]], "Input",
 CellChangeTimes->{{3.537591857957369*^9, 3.537591909813863*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.537591916007259*^9}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.5375121271899014`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   StyleBox["Cubic",
    FontSize->18], 
   StyleBox[" ",
    FontSize->18], 
   StyleBox["terms",
    FontSize->18], 
   RowBox[{
    StyleBox["(",
     FontSize->18], 
    StyleBox[
     RowBox[{
      StyleBox[" ",
       FontSize->18], 
      StyleBox[" ",
       FontSize->14]}]], 
    StyleBox[
     RowBox[{"third", "  ", "line", "  ", "of", " ", "RHS", " ", "of", " ", 
      RowBox[{"(", 
       RowBox[{"A", ".18"}], ")"}]}],
     FontSize->14], 
    StyleBox[")",
     FontSize->18]}]}], 
  StyleBox[":",
   FontSize->18], 
  StyleBox[" ",
   FontSize->18]}]], "Input",
 CellChangeTimes->{{3.5375921853656807`*^9, 3.537592212293357*^9}}],

Cell[BoxData[
 RowBox[{"All", " ", "quantities", " ", "can", " ", "be", " ", "found", " ", 
  "in", " ", "sec", " ", "3.3", " ", "and", " ", 
  RowBox[{"sec", ".", " ", "5.2"}], " ", 
  RowBox[{"of", " ", "[", "2", "]"}]}]], "Input",
 CellChangeTimes->{{3.537592528653034*^9, 3.537592578965604*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "U_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["U", "3"], "  "}]]}], "+", 
     FractionBox["9", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["U", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "U"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "EulerGamma"}], "+", 
         RowBox[{"3", " ", "U"}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", "+", "U"}]}], "]"}]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "U"}], ")"}], " ", 
       SuperscriptBox["U", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "U"}], ")"}]}]], "+", 
     FractionBox["3", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "U", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "U"}], ")"}], "2"]}]], "-", 
     FractionBox["7", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "U", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "U"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "U"}], ")"}]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "U"}]], "3", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", "17"}], "+", 
          RowBox[{"12", " ", "EulerGamma"}], "-", 
          RowBox[{"5", " ", "U"}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"3", "+", "U"}]}], "]"}]}]}], 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "U"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "U"}], ")"}], "2"]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"16", "-", 
           RowBox[{"16", " ", "EulerGamma"}], "+", 
           RowBox[{"24", " ", "U"}], "-", 
           RowBox[{"8", " ", "EulerGamma", " ", "U"}], "+", 
           SuperscriptBox["U", "2"], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["U", "3"]}], "+", 
           SuperscriptBox["U", "4"], "-", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "U"}], ")"}], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"2", "+", "U"}]}], "]"}]}], "+", 
           RowBox[{"4", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", "U", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              SuperscriptBox["U", "3"]}], ")"}], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", 
              RowBox[{"2", "+", "U"}]}], "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", " ", "U", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "U"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["U", "2"]}], ")"}], "2"]}], ")"}]}]}], ")"}]}]}],
     ")"}]}], "\[IndentingNewLine]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fc", "[", "U_", "]"}], ":=", 
  RowBox[{"(", " ", 
   RowBox[{
    FractionBox["9", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["U", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "U"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"4", " ", "EulerGamma"}], "+", 
        RowBox[{"3", " ", "U"}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", "+", "U"}]}], "]"}]}]}], ")"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "U"}], ")"}], " ", 
      SuperscriptBox["U", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "U"}], ")"}]}]], "+", 
    FractionBox["3", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "U", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "U"}], ")"}], "2"]}]], "-", 
    FractionBox["7", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "U", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "U"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "U"}], ")"}]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", "U"}]], "3", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", "17"}], "+", 
         RowBox[{"12", " ", "EulerGamma"}], "-", 
         RowBox[{"5", " ", "U"}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"3", "+", "U"}]}], "]"}]}]}], 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "U"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "U"}], ")"}], "2"]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16", "-", 
          RowBox[{"16", " ", "EulerGamma"}], "+", 
          RowBox[{"24", " ", "U"}], "-", 
          RowBox[{"8", " ", "EulerGamma", " ", "U"}], "+", 
          SuperscriptBox["U", "2"], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["U", "3"]}], "+", 
          SuperscriptBox["U", "4"], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "U"}], ")"}], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"2", "+", "U"}]}], "]"}]}], "+", 
          RowBox[{"4", " ", "U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", "U", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["U", "2"]}], "+", 
             SuperscriptBox["U", "3"]}], ")"}], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{"2", "+", "U"}]}], "]"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "U"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["U", "2"]}], ")"}], "2"]}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"Here", " ", "we", " ", "have", " ", "subtracted", " ", "the", " ", 
  "first", " ", "term", " ", "in", " ", "f", 
  RowBox[{"(", "U", ")"}], " ", "because", " ", "it", " ", "does", " ", "not",
   " ", "behave", " ", "well", " ", "in", " ", "the", " ", 
  RowBox[{"IR", ".", " ", "Then"}], " ", "we", " ", 
  RowBox[{"define", ":"}]}]], "Input",
 CellChangeTimes->{{3.537592815320797*^9, 3.537592876613858*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"s_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", " ", 
    RowBox[{"s", "^", "2"}]}], 
   RowBox[{"g", "[", "s", "]"}], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "s"}], " ", "\[Eta]"}], "]"}]}], ")"}], 
   RowBox[{"f", "[", "s", "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.537592244953135*^9, {3.5375924302009697`*^9, 3.537592434390493*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "which", " ", "has", " ", "to", " ", "be", " ", "integrated", " ", 
   "between", " ", "0", " ", "and", " ", "1"}], ",", " ", "and"}]], "Input",
 CellChangeTimes->{{3.537592879258998*^9, 3.537592906293036*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gc", "[", 
   RowBox[{"s_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", " ", 
    RowBox[{"s", "^", "2"}]}], 
   RowBox[{"g", "[", "s", "]"}], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "s"}], " ", "\[Eta]"}], "]"}]}], ")"}], 
   RowBox[{"fc", "[", "s", "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"which", " ", "has", " ", "to", " ", "be", " ", "integrated", " ", 
  "between", " ", "1", " ", "and", " ", 
  RowBox[{"\[Infinity]", ".", " ", "This"}], " ", "is", " ", "done", " ", 
  RowBox[{"numerically", "."}]}]], "Input",
 CellChangeTimes->{{3.5375929102806253`*^9, 3.537592966965416*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.53759296962188*^9}],

Cell[BoxData[
 RowBox[{"Next", " ", "we", " ", "take", " ", 
  RowBox[{"from", " ", "[", "2", "]"}], " ", "the", " ", "following", " ", 
  RowBox[{"definitions", ":"}]}]], "Input",
 CellChangeTimes->{{3.537593035927009*^9, 3.537593066581435*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Stot", "[", "U_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", "+", "U"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", "EulerGamma", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "U"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "U"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "U"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "324"}], "+", 
           RowBox[{"13887", " ", 
            SuperscriptBox["U", "2"]}], "-", 
           RowBox[{"48589", " ", 
            SuperscriptBox["U", "4"]}], "+", 
           RowBox[{"72468", " ", 
            SuperscriptBox["U", "6"]}], "-", 
           RowBox[{"44592", " ", 
            SuperscriptBox["U", "8"]}], "+", 
           RowBox[{"11200", " ", 
            SuperscriptBox["U", "10"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["U", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "U"}]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "845856"}], "+", 
              RowBox[{"U", " ", 
               RowBox[{"(", 
                RowBox[{"1192986", "+", 
                 RowBox[{"U", " ", 
                  RowBox[{"(", 
                   RowBox[{"1878099", "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2889638"}], "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2109474"}], "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{"3023246", "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{"1453619", "+", 
                    RowBox[{"2", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "834173"}], "+", 
                    RowBox[{"2", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "155745"}], "+", 
                    RowBox[{"2", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{"61669", "+", 
                    RowBox[{"2", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{"9231", "+", 
                    RowBox[{"2", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2563"}], "+", 
                    RowBox[{"2", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "335"}], "+", 
                    RowBox[{"94", " ", "U"}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{"192", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "U"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "U"}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "U"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "U", "+", 
               SuperscriptBox["U", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"153", "-", 
              RowBox[{"132", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"112", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["U", "6"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "U"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "U"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "324"}], "+", 
           RowBox[{"13887", " ", 
            SuperscriptBox["U", "2"]}], "-", 
           RowBox[{"48589", " ", 
            SuperscriptBox["U", "4"]}], "+", 
           RowBox[{"72468", " ", 
            SuperscriptBox["U", "6"]}], "-", 
           RowBox[{"44592", " ", 
            SuperscriptBox["U", "8"]}], "+", 
           RowBox[{"11200", " ", 
            SuperscriptBox["U", "10"]}]}], ")"}], " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "+", "U"}]}], "]"}]}], "+", 
        RowBox[{"U", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "U"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "U"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "U"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "U"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "U"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "U"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "U"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "U"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"138", " ", 
               SuperscriptBox["U", "2"]}], "-", 
              RowBox[{"352", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"160", " ", 
               SuperscriptBox["U", "6"]}]}], ")"}], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", 
              RowBox[{"1", "+", "U"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{
                SuperscriptBox["U", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"7", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}], "2"]}]}], ")"}], 
             "2"], " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "+", "U"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"256", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "U"}], ")"}], " ", 
     SuperscriptBox["U", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "U", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["U", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["U", "3"]}]}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"18", "-", 
        RowBox[{"9", " ", "U"}], "-", 
        RowBox[{"17", " ", 
         SuperscriptBox["U", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["U", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["U", "4"]}]}], ")"}], "2"]}], ")"}]}]}]], "Input"],

Cell[BoxData["and"], "Input",
 CellChangeTimes->{{3.537593201765459*^9, 3.53759320213225*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Stotc", "[", "U_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Stot", "[", "U", "]"}], "-", 
   RowBox[{
    RowBox[{"5", "/", 
     RowBox[{"(", 
      RowBox[{"256", " ", "Pi"}], ")"}]}], " ", 
    RowBox[{"1", "/", 
     RowBox[{"U", "^", "3"}]}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"The", " ", "addition", " ", "of"}], " ", "-", 
   RowBox[{
    RowBox[{"5", "/", 
     RowBox[{"(", 
      RowBox[{"256", " ", "Pi"}], ")"}]}], " ", 
    RowBox[{"1", "/", 
     RowBox[{"U", "^", "3"}]}], "  ", "is", " ", "to", " ", "permit", " ", 
    "convergence", " ", "at", " ", "U"}]}], "\[Rule]", 
  RowBox[{
  "Infinity", " ", "and", " ", "is", " ", "added", " ", "only", " ", "in", 
   " ", "the", " ", "interval", " ", "1", " ", "to", "  ", 
   RowBox[{"\[Infinity]", "."}]}]}]], "Input",
 CellChangeTimes->{{3.537593230102478*^9, 3.537593243702486*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5375932494817057`*^9, 3.5375932506927013`*^9}}],

Cell[BoxData[
 RowBox[{"The", " ", "we", " ", 
  RowBox[{"define", ":"}]}]], "Input",
 CellChangeTimes->{{3.537593325413919*^9, 3.537593329333247*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"s_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "32"}], "/", "Pi"}], " ", 
   RowBox[{"s", "^", "2"}], 
   RowBox[{"g", "[", "s", "]"}], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "s"}], " ", "\[Eta]"}], "]"}]}], ")"}], 
   RowBox[{"Stot", "[", "s", "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "which", " ", "has", " ", "to", " ", "be", " ", "integrated", " ", 
   "between", " ", "0", " ", "and", " ", "1"}], ",", " ", "and"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hc", "[", 
   RowBox[{"s_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "32"}], "/", "Pi"}], " ", 
   RowBox[{"s", "^", "2"}], 
   RowBox[{"g", "[", "s", "]"}], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "s"}], " ", "\[Eta]"}], "]"}]}], ")"}], 
   RowBox[{"Stotc", "[", "s", "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"which", " ", "has", " ", "to", " ", "be", " ", "integrated", " ", 
  "between", " ", "1", " ", "and", " ", 
  RowBox[{"\[Infinity]", ".", " ", "The"}], " ", "integration", " ", "is", 
  " ", "done", " ", 
  RowBox[{"numerically", "."}]}]], "Input",
 CellChangeTimes->{{3.537593345253961*^9, 3.537593349077392*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.537593356277495*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "The", " ", "last", " ", "term", " ", "is", " ", "proportional", " ", "to", 
   " ", "SKT", 
   RowBox[{"(", 
    RowBox[{"p", ",", "U"}], ")"}]}], "=", 
  RowBox[{"SK0", "+", 
   RowBox[{"(", 
    RowBox[{"p", ",", "U"}], ")"}], "+", "SK0", "-", 
   RowBox[{"(", 
    RowBox[{"p", ",", "U"}], ")"}], "-", "SK1", "+", 
   RowBox[{"(", 
    RowBox[{"p", ",", "U"}], ")"}], "-", "SK1", "-", 
   RowBox[{"(", 
    RowBox[{"p", ",", "U"}], ")"}], "-", "SK2", "+", 
   RowBox[{"(", 
    RowBox[{"p", ",", "U"}], ")"}], "-", "SK2", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"p", ",", "U"}], ")"}], "       ", 
    RowBox[{"see", " ", "[", "2", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.537593371367321*^9, 3.5375933772393637`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SKT", "[", 
   RowBox[{"p_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"32", " ", 
     SuperscriptBox["p", "2"], " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "p"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "p"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "p", "-", 
          RowBox[{"2", " ", "U"}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "p"}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "p"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "p", "-", 
         RowBox[{"2", " ", "U"}]}], ")"}]}]], "+", 
     FractionBox[
      SuperscriptBox["p", "2"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"3", " ", "p"}], "+", 
         SuperscriptBox["p", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "p", "-", 
         RowBox[{"2", " ", "U"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "p", "-", 
       SuperscriptBox["p", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["p", "3"]}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"3", " ", "p"}], "+", 
         SuperscriptBox["p", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "U"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"4", "+", 
       RowBox[{"p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"p", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], 
            ")"}]}]}], ")"}]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"p", "+", "U"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"p", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "p"}], ")"}]}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "p"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "p", "+", "U"}], ")"}]}]], "+", 
     FractionBox["p", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", "p", "+", 
         RowBox[{"2", " ", "U"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", "p"}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "p"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p", "+", 
         RowBox[{"2", " ", "U"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SuperscriptBox["p", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["p", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"p", "+", 
         RowBox[{"2", " ", "U"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", "p"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "p", "+", 
          RowBox[{"2", " ", "U"}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", "p"}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "p"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "p", "+", 
         RowBox[{"2", " ", "U"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "p"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "p", "+", 
         RowBox[{"2", " ", "U"}]}], ")"}]}]], "+", 
     RowBox[{"2", " ", "p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"p", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["p", "3"]}], "+", 
             SuperscriptBox["p", "5"], "-", 
             RowBox[{"16", " ", "p", " ", 
              SuperscriptBox["U", "4"]}]}], ")"}], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             FractionBox[
              RowBox[{"1", "+", "p"}], "2"]}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["p", "2"]}], ")"}], "2"], "-", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["p", "2"]}], ")"}], " ", 
              SuperscriptBox["U", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["U", "4"]}]}], ")"}], "2"]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", " ", "p", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SuperscriptBox["p", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["U", "2"]}]}], ")"}], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             FractionBox[
              RowBox[{"2", "+", "p"}], "2"]}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p", "-", 
             RowBox[{"2", " ", "U"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"p", "-", 
             RowBox[{"2", " ", "U"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "p", "-", 
             RowBox[{"2", " ", "U"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p", "+", 
             RowBox[{"2", " ", "U"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"p", "+", 
             RowBox[{"2", " ", "U"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "p", "+", 
             RowBox[{"2", " ", "U"}]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["p", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["p", "4"]}], "+", 
                RowBox[{"21", " ", 
                 SuperscriptBox["p", "3"], " ", "U"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["U", "2"]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["U", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["p", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"38", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}]}], "+", 
                RowBox[{"p", " ", "U", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{"28", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "+", "U"}]}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "p", "-", 
                RowBox[{"2", " ", "U"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "p", "-", 
                 RowBox[{"2", " ", "U"}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"p", "-", 
                RowBox[{"2", " ", "U"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "p", "-", 
                 RowBox[{"2", " ", "U"}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "p", "-", 
                RowBox[{"2", " ", "U"}]}], ")"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["p", "4"]}], "+", 
                RowBox[{"21", " ", 
                 SuperscriptBox["p", "3"], " ", "U"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["U", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["U", "4"]}], "+", 
                RowBox[{"p", " ", "U", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{"28", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["p", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"38", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"p", "+", "U"}]}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "p", "+", 
                RowBox[{"2", " ", "U"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "p", "+", 
                 RowBox[{"2", " ", "U"}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"p", "+", 
                RowBox[{"2", " ", "U"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "p", "+", 
                 RowBox[{"2", " ", "U"}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "p", "+", 
                RowBox[{"2", " ", "U"}]}], ")"}]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["p", "2"], "-", 
               RowBox[{"2", " ", "p", " ", "U"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["U", "2"]}]}], ")"}], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", "U"}]}], "]"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["p", "2"], "-", 
             RowBox[{"4", " ", "p", " ", "U"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["U", "2"]}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["p", "2"], "+", 
               RowBox[{"2", " ", "p", " ", "U"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["U", "2"]}]}], ")"}], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", "p", "+", "U"}]}], "]"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["p", "2"], "+", 
             RowBox[{"4", " ", "p", " ", "U"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["U", "2"]}]}]]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SKTc", "[", 
   RowBox[{"p_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"SKT", "[", 
    RowBox[{"p", ",", "U"}], "]"}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"64", " ", "p", " ", "\[Pi]"}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["p", "2"], " ", "\[Pi]"}]}]], 
    RowBox[{"1", "/", 
     RowBox[{"U", "^", "3"}]}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"The", " ", "addition", " ", "of"}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"64", " ", "p", " ", "\[Pi]"}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["p", "2"], " ", "\[Pi]"}]}]], 
    RowBox[{"1", "/", 
     RowBox[{"U", "^", "3"}]}], " ", "is", " ", "to", " ", "permit", " ", 
    "convergence", " ", "at", " ", "U"}]}], "\[Rule]", 
  RowBox[{
  "Infinity", " ", "and", " ", "is", " ", "added", " ", "only", " ", "in", 
   " ", "the", " ", "interval", " ", "1", " ", "to", "  ", 
   RowBox[{"\[Infinity]", ".", " ", "The"}], " ", "IR", " ", "corrections", 
   " ", "in", " ", 
   RowBox[{"Stotc", "[", "U", "]"}], " ", "and", " ", 
   RowBox[{"SKTc", "[", 
    RowBox[{"p", ",", "U"}], "]"}], " ", "exactly", " ", "compensate", " ", 
   "the", " ", "correction", " ", "in", " ", 
   RowBox[{
    RowBox[{"fc", "[", "U", "]"}], "."}]}]}]], "Input",
 CellChangeTimes->{{3.537593439094284*^9, 3.537593442574119*^9}, {
  3.537593503207385*^9, 3.53759360391195*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.53759361381709*^9}],

Cell[BoxData[
 RowBox[{"Now", " ", "we", " ", "define", " "}]], "Input",
 CellChangeTimes->{{3.5375936270633183`*^9, 3.5375936299087563`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"K", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "L_", ",", "N_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", " ", "32"}], "/", "Pi"}], " ", 
   RowBox[{"s", "^", "2"}], 
   RowBox[{"g", "[", "s", "]"}], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "s"}], " ", "\[Eta]"}], "]"}]}], ")"}], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"SKT", "[", 
      RowBox[{"p", ",", "s"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "L", ",", "N"}], "}"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "which", " ", "has", " ", "to", " ", "be", " ", "summed", " ", "up", " ", 
   "to", " ", "an", " ", "optimized", " ", "value", " ", "of", " ", "N", " ", 
   "and", " ", "numerically", " ", "integrated", " ", "between", " ", "0", 
   " ", "and", " ", "1"}], ",", " ", "and", " "}]], "Input",
 CellChangeTimes->{{3.537593644984779*^9, 3.537593712756906*^9}, {
  3.537611249829911*^9, 3.537611253142193*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kc", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "L_", ",", "N_"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"-", " ", "32"}], "/", "Pi"}], " ", 
   RowBox[{"s", "^", "2"}], 
   RowBox[{"g", "[", "s", "]"}], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "s"}], " ", "\[Eta]"}], "]"}]}], ")"}], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"SKTc", "[", 
      RowBox[{"p", ",", "s"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "L", ",", "N"}], "}"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"which", " ", "has", " ", "to", " ", "be", " ", "summed", " ", "up", 
  " ", "to", " ", "an", " ", "optimized", " ", "value", " ", "of", " ", "N", 
  " ", "and", " ", "numerically", " ", "integrated", " ", "between", " ", "1",
   " ", "and", " ", 
  RowBox[{"\[Infinity]", "."}]}]], "Input",
 CellChangeTimes->{{3.5375937316058083`*^9, 3.537593782981868*^9}, {
  3.537611256022007*^9, 3.537611257973792*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
   "An", " ", "alternative", " ", "way", " ", "is", " ", "to", " ", "set", 
    " ", 
    RowBox[{"(", 
     RowBox[{"see", " ", "[", "2", "]"}], ")"}]}], ":"}]}]], "Input",
 CellChangeTimes->{{3.537593785156301*^9, 3.5375937938926897`*^9}, {
  3.537593825445366*^9, 3.537593836005784*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SK0", "[", 
   RowBox[{"k_", ",", "n_", ",", "s_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["k", "2"], "+", 
    SuperscriptBox["n", "2"]}], 
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "k"}], "+", "n"}], ")"}], "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k", "+", "n"}], ")"}], "2"]}], ")"}], " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k", "+", "s"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"n", "+", "s"}], ")"}]}]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SK1", "[", 
   RowBox[{"k_", ",", "n_", ",", "s_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "k"}], "+", 
    SuperscriptBox["k", "2"], "+", 
    SuperscriptBox["n", "2"]}], 
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], "-", 
      SuperscriptBox["n", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k", "-", "1"}], ")"}], "2"], "-", 
      SuperscriptBox["n", "2"]}], ")"}], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{"k", "+", "s"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"k", "+", "s", "-", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"n", "+", "s"}], ")"}]}]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SK2", "[", 
   RowBox[{"k_", ",", "n_", ",", "s_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"k", "+", 
    SuperscriptBox["k", "2"], "+", 
    SuperscriptBox["n", "2"]}], 
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], "-", 
      SuperscriptBox["n", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k", "+", "1"}], ")"}], "2"], "-", 
      SuperscriptBox["n", "2"]}], ")"}], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{"k", "+", "s"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"k", "+", "s", "+", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"n", "+", "s"}], ")"}]}]]}]], "Input"],

Cell[BoxData[
 RowBox[{"and", " ", "define"}]], "Input",
 CellChangeTimes->{{3.537593840998345*^9, 3.537593843444542*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SK", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "P_", ",", "K_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", " ", "96"}], "/", "Pi"}], " ", 
   RowBox[{"s", "^", "2"}], 
   RowBox[{"g", "[", "s", "]"}], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "s"}], " ", "\[Eta]"}], "]"}]}], ")"}], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"SK0", "[", 
          RowBox[{"k", ",", 
           RowBox[{"k", "+", "p"}], ",", "s"}], "]"}], "-", 
         RowBox[{"SK2", "[", 
          RowBox[{"k", ",", 
           RowBox[{"k", "+", "p"}], ",", "s"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "K"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"SK1", "[", 
         RowBox[{"k", ",", 
          RowBox[{"k", "+", "p"}], ",", "s"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "2", ",", "K"}], "}"}]}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"SK0", "[", 
          RowBox[{"k", ",", 
           RowBox[{"k", "-", "p"}], ",", "s"}], "]"}], "-", 
         RowBox[{"SK2", "[", 
          RowBox[{"k", ",", 
           RowBox[{"k", "-", "p"}], ",", "s"}], "]"}], "-", 
         RowBox[{"SK1", "[", 
          RowBox[{"k", ",", 
           RowBox[{"k", "-", "p"}], ",", "s"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"p", "+", "1"}], ",", "K"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "3", ",", "P"}], "}"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "which", " ", "has", " ", "to", " ", "be", " ", "summed", " ", "over", " ", 
   "k", " ", "and", " ", "p"}], ",", " ", 
  RowBox[{
  "to", " ", "optimized", " ", "values", " ", "of", " ", "P", " ", "and", " ",
    "K", " ", "and", " ", "integrated", " ", "from", " ", "0", " ", "to", " ",
    "1", " ", "in", " ", "s"}], ",", " ", "and"}]], "Input",
 CellChangeTimes->{{3.53759387904915*^9, 3.5375939623896713`*^9}}],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{3.537593973205749*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SKc", "[", 
   RowBox[{"s_", ",", "\[Eta]_", ",", "P_", ",", "K_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", " ", "96"}], "/", "Pi"}], " ", 
   RowBox[{"s", "^", "2"}], 
   RowBox[{"g", "[", "s", "]"}], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "s"}], " ", "\[Eta]"}], "]"}]}], ")"}], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"SK0", "[", 
          RowBox[{"k", ",", 
           RowBox[{"k", "+", "p"}], ",", "s"}], "]"}], "-", 
         RowBox[{"SK2", "[", 
          RowBox[{"k", ",", 
           RowBox[{"k", "+", "p"}], ",", "s"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "K"}], "}"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"SK1", "[", 
         RowBox[{"k", ",", 
          RowBox[{"k", "+", "p"}], ",", "s"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "2", ",", "K"}], "}"}]}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"SK0", "[", 
          RowBox[{"k", ",", 
           RowBox[{"k", "-", "p"}], ",", "s"}], "]"}], "-", 
         RowBox[{"SK2", "[", 
          RowBox[{"k", ",", 
           RowBox[{"k", "-", "p"}], ",", "s"}], "]"}], "-", 
         RowBox[{"SK1", "[", 
          RowBox[{"k", ",", 
           RowBox[{"k", "-", "p"}], ",", "s"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"p", "+", "1"}], ",", "K"}], "}"}]}], "]"}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"64", " ", "p", " ", "\[Pi]"}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox["p", "2"], " ", "\[Pi]"}]}]], 
       RowBox[{"1", "/", 
        RowBox[{"s", "^", "3"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "3", ",", "P"}], "}"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "which", " ", "has", " ", "to", " ", "be", " ", "summed", " ", "over", " ", 
   "k", " ", "and", " ", "p"}], ",", " ", 
  RowBox[{
  "to", " ", "optimized", " ", "values", " ", "of", " ", "P", " ", "and", " ",
    "K"}], ",", " ", 
  RowBox[{
  "and", " ", "integrated", " ", "in", " ", "s", "  ", "from", " ", "1", " ", 
   "to", " ", 
   RowBox[{"\[Infinity]", "."}]}]}]], "Input",
 CellChangeTimes->{{3.5375939913029823`*^9, 3.537594028389639*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.5376113889129*^9, 3.537611389220469*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   StyleBox["0",
    FontSize->18], 
   StyleBox["-",
    FontSize->18], 
   RowBox[{
    StyleBox["th",
     FontSize->18], 
    StyleBox[" ",
     FontSize->18], 
    StyleBox["order",
     FontSize->18], 
    StyleBox[" ",
     FontSize->18], 
    StyleBox["terms",
     FontSize->18], 
    RowBox[{
     StyleBox["(",
      FontSize->18], 
     StyleBox[" ",
      FontSize->18], 
     StyleBox[
      RowBox[{"fourth", " ", "line", " ", "of", " ", "RHS", " ", "of", " ", 
       RowBox[{"(", 
        RowBox[{"A", ".18"}], ")"}]}],
      FontSize->14], 
     StyleBox[")",
      FontSize->18]}]}]}], 
  StyleBox[":",
   FontSize->18], 
  StyleBox["  ",
   FontSize->18]}]], "Input",
 CellChangeTimes->{{3.537611440245736*^9, 3.537611447893795*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalP]", "[", 
   RowBox[{"s_", ",", "\[Eta]_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["3", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], " ", 
   RowBox[{"s", "^", "2"}], " ", 
   RowBox[{"g", "[", "s", "]"}], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "s"}], " ", "\[Eta]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Eta]", "^", "3"}], "-", 
     RowBox[{"3", 
      RowBox[{"\[Eta]", "^", "2"}], 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"g", "[", "s", "]"}], ",", "s"}], "]"}], "/", 
       RowBox[{"g", "[", "s", "]"}]}]}], "+", 
     RowBox[{"3", " ", "\[Eta]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"g", "[", "s", "]"}], ",", "s"}], "]"}], "/", 
         RowBox[{"g", "[", "s", "]"}]}], ")"}], "^", "2"}]}]}], 
    ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"This", " ", "has", " ", "to", " ", "be", " ", "numerically", " ", 
  "integrated", " ", "from", " ", "0", " ", "to", " ", 
  RowBox[{"\[Infinity]", "."}]}]], "Input",
 CellChangeTimes->{{3.53761147555764*^9, 3.5376115073334417`*^9}}],

Cell[BoxData[
 RowBox[{"Example", ":"}]], "Input",
 CellChangeTimes->{{3.537621184038973*^9, 3.5376211859732428`*^9}}],

Cell[BoxData[
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{"\[ScriptCapitalP]", "[", 
    RowBox[{"s", ",", "0.05"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"-", "0.3084010350558311`"}]], "Input"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.53761152868771*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   StyleBox["Quadratic",
    FontSize->18], 
   StyleBox[" ",
    FontSize->18], 
   StyleBox["terms",
    FontSize->18], 
   RowBox[{
    StyleBox["(",
     FontSize->18], 
    StyleBox[" ",
     FontSize->18], 
    StyleBox[
     RowBox[{"fifth", " ", "line", " ", "of", " ", "RHS", " ", "of", " ", 
      RowBox[{"(", 
       RowBox[{"A", ".18"}], ")"}]}],
     FontSize->14], 
    StyleBox[")",
     FontSize->18]}]}], 
  StyleBox[":",
   FontSize->18], 
  StyleBox[" ",
   FontSize->18]}]], "Input",
 CellChangeTimes->{{3.537611532917859*^9, 3.5376115374453487`*^9}}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
   "The", " ", "first", " ", "term", " ", "is", " ", "the", " ", "one", " ", 
    "called", " ", "E_", 
    RowBox[{"1", "^", 
     RowBox[{"(", "2", ")"}]}], 
    RowBox[{"(", "U", ")"}]}], "  ", ",", " ", 
   RowBox[{
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", "3.7", ")"}]}], " ", 
    RowBox[{"of", " ", "[", "2", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5376115790768347`*^9, 3.537611593861425*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"R0", "[", "U_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "9"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"Pi", "^", "2"}], " ", 
      RowBox[{"U", "^", "2"}]}], ")"}]}], "+", 
   FractionBox["9", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "U", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "U"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"4", " ", "EulerGamma"}], "+", 
       RowBox[{"3", " ", "U"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"2", "+", "U"}]}], "]"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "U"}], ")"}], " ", "U", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "U"}], ")"}]}]]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"We", " ", "have", " ", "to", " ", "compute", " ", "the", " ", 
  "integral", " ", "from", " ", "0", " ", "to", " ", "\[Infinity]", " ", 
  "of"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s0", "[", 
   RowBox[{"s_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "2"}], " ", "\[Eta]", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "s"}], " ", "\[Eta]"}]], 
   RowBox[{"s", "^", "2"}], "  ", 
   RowBox[{"g", "[", "s", "]"}], " ", 
   RowBox[{"R0", "[", "s", "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{"s0", "[", 
    RowBox[{"s", ",", "0.001"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"0.22008162064298287`", " ", 
  RowBox[{"etc", "."}]}]], "Input",
 CellChangeTimes->{{3.537611627029414*^9, 3.537611630756857*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.537611654399672*^9}],

Cell[BoxData[
 RowBox[{"Next", " ", "we", " ", 
  RowBox[{"have", ":", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"R1", 
        RowBox[{"(", "U", ")"}]}], "+", 
       RowBox[{"R2", 
        RowBox[{"(", "U", ")"}]}], "+", 
       RowBox[{"R3", 
        RowBox[{"(", "U", ")"}]}]}], "=", 
      RowBox[{"R", 
       RowBox[{"(", "U", ")"}]}]}], ")"}], ":"}]}]}]], "Input",
 CellChangeTimes->{{3.537611650228814*^9, 3.537611663285777*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", "U_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"32", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["U", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "U"}]}], ")"}]}], 
        RowBox[{"1", "+", "U"}]], "-", 
       RowBox[{"2", " ", 
        RowBox[{"HarmonicNumber", "[", "U", "]"}]}]}], 
      RowBox[{"U", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["U", "2"]}], ")"}]}]], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["U", "2"]}]}], ")"}], "2"]], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "EulerGamma", "+", "U", "-", 
            RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "-", 
         RowBox[{"4", " ", "U", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "U"}]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["U", "4"]}]}], ")"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "+", "U"}]}], "]"}]}]}], ")"}]}]}]}], 
    ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Rc", "[", "U_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"32", " ", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "U"}]}], ")"}]}], 
         RowBox[{"1", "+", "U"}]], "-", 
        RowBox[{"2", " ", 
         RowBox[{"HarmonicNumber", "[", "U", "]"}]}]}], 
       RowBox[{"U", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["U", "2"]}], ")"}]}]], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "2"]}]}], ")"}], "2"]], "4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "EulerGamma", "+", "U", "-", 
            RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "-", 
         RowBox[{"4", " ", "U", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "U"}]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["U", "4"]}]}], ")"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "+", "U"}]}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"3", "/", 
     RowBox[{"(", 
      RowBox[{"32", "Pi"}], ")"}]}], " ", 
    RowBox[{"1", "/", "U"}]}]}]}]], "Input"],

Cell[BoxData[{
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    RowBox[{
    "We", " ", "have", " ", "subtracted", " ", "the", " ", "divergence", " ", 
     "at", " ", "s"}], "\[Rule]", "Infinity"}], ",", " ", 
   RowBox[{
   "this", " ", "is", " ", "necessary", " ", "when", " ", "computing", " ", 
    "the", " ", "integral", " ", "for", " ", "large", " ", "s"}], ",", " ", 
   RowBox[{
   "otherwise", " ", "we", " ", "get", " ", "a", " ", "divergent", " ", 
    RowBox[{"result", ".", " ", "The"}], " ", "subtracted", " ", "term", " ", 
    "is", " ", "compensated", " ", "but", " ", "the", " ", "other", " ", 
    "subtraction", " ", "below"}]}], ")"}], "\[IndentingNewLine]", 
 RowBox[{"The", " ", "next", " ", "is", " ", "the", " ", "full", " ", 
  "quadratic", " ", "term", " ", "corresponding", " ", "to", " ", "R", 
  RowBox[{"(", "s", ")"}], " ", "to", " ", "be", " ", "integrated", " ", 
  "over", " ", 
  RowBox[{"s", ":", " ", 
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", "\[Eta]", " ", 
    RowBox[{"g", "[", "s", "]"}], 
    SuperscriptBox["s", "2"], "  ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "s"}], " ", "\[Eta]"}]], " ", 
    RowBox[{"48", "/", "Pi"}], " ", 
    RowBox[{"R", "[", "s", "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.5376116834793653`*^9, 3.5376117080116177`*^9}, {
  3.537611744728265*^9, 3.537611808327505*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S", "[", 
    RowBox[{"s_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", 
      SqrtBox["2"], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"5", "/", "2"}]]}]], "3", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "s"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]", "+", 
        RowBox[{"Log", "[", "s", "]"}]}], ")"}]}]], " ", 
    SuperscriptBox["s", 
     RowBox[{"5", "/", "2"}]], " ", "\[Eta]", " ", 
    RowBox[{"Gamma", "[", "s", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["s", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "s"}]}], ")"}]}], 
         RowBox[{"1", "+", "s"}]], "-", 
        RowBox[{"2", " ", 
         RowBox[{"HarmonicNumber", "[", "s", "]"}]}]}], 
       RowBox[{"s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["s", "2"]}], ")"}]}]], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["s", "2"]}]}], ")"}], "2"]], "4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "EulerGamma", "+", "s", "-", 
            RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "-", 
         RowBox[{"4", " ", "s", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "s"}]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["s", "2"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["s", "4"]}]}], ")"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "+", "s"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.537611709877936*^9, 3.537611715638111*^9}}],

Cell[BoxData[
 RowBox[{"This", " ", "has", " ", "to", " ", "be", " ", "inetragted", " ", 
  "numerically", " ", "from", " ", "0", " ", "to", " ", "1"}]], "Input",
 CellChangeTimes->{{3.5376118286750393`*^9, 3.5376118437170486`*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.537611850661003*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "The", " ", "next", " ", "is", " ", "the", " ", "full", " ", "quadratic", 
   " ", "term", " ", "corresponding", " ", "to", "  ", "Rc", 
   RowBox[{"(", "s", ")"}]}], ",", " ", 
  RowBox[{"to", " ", "be", " ", "integrated", " ", "over", " ", 
   RowBox[{"s", ":", " ", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", "\[Eta]", " ", 
     RowBox[{"g", "[", "s", "]"}], 
     SuperscriptBox["s", "2"], "  ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "s"}], " ", "\[Eta]"}]], " ", 
     RowBox[{"48", "/", "Pi"}], " ", 
     RowBox[{"Rc", "[", "s", "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.537611757894929*^9, 3.53761181406992*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sc", "[", 
   RowBox[{"s_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"5", "/", "2"}]]}]], "3", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "s"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Eta]", "+", 
       RowBox[{"Log", "[", "s", "]"}]}], ")"}]}]], " ", 
   SuperscriptBox["s", 
    RowBox[{"5", "/", "2"}]], " ", "\[Eta]", " ", 
   RowBox[{"Gamma", "[", "s", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["3", "s"], "+", 
     FractionBox[
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["s", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "s"}]}], ")"}]}], 
        RowBox[{"1", "+", "s"}]], "-", 
       RowBox[{"2", " ", 
        RowBox[{"HarmonicNumber", "[", "s", "]"}]}]}], 
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["s", "2"]}], ")"}]}]], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["s", "2"]}]}], ")"}], "2"]], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "EulerGamma", "+", "s", "-", 
            RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "-", 
         RowBox[{"4", " ", "s", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "s"}]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["s", "2"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["s", "4"]}]}], ")"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "+", "s"}]}], "]"}]}]}], ")"}]}]}]}], 
    ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"This", " ", "has", " ", "to", " ", "be", " ", "inetragted", " ", 
  "numerically", " ", "from", "  ", "1", " ", "to", " ", 
  RowBox[{"\[Infinity]", ":"}]}]], "Input",
 CellChangeTimes->{{3.537611855013381*^9, 3.537611859748708*^9}, 
   3.5376118975256557`*^9}],

Cell[BoxData[
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{"S", "[", 
    RowBox[{"u", ",", "0.005"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"-", "0.0035641196481922483`"}]], "Input"],

Cell[BoxData[
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{"Sc", "[", 
    RowBox[{"u", ",", "0.005"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"0.11259035970828003`", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{3.537611901830399*^9, 3.537621132661133*^9}],

Cell[BoxData[
 RowBox[{"Next", " ", "we", " ", 
  RowBox[{"have", ":"}]}]], "Input",
 CellChangeTimes->{{3.5376119229654512`*^9, 3.537611926228919*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RK", "[", 
   RowBox[{"k_", ",", "n_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"8", " ", "Pi"}], ")"}]}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "^", "2"}], "+", 
      RowBox[{"k", "^", "2"}], "-", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "k"}], ")"}], "^", "2"}], "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "k"}], ")"}], "^", "2"}], "-", "1"}], ")"}]}], 
     " ", ")"}]}], 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "+", "U"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"k", "+", "U"}], ")"}]}], " ", ")"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"Summing", " ", "over", " ", "k", " ", "one", " ", 
  RowBox[{"gets", ":"}]}]], "Input",
 CellChangeTimes->{{3.53761193521791*^9, 3.537611948836997*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RK", "[", 
   RowBox[{"p_", ",", "\[Eta]_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "2"}], "\[Eta]", " ", 
   SuperscriptBox["U", "2"], 
   RowBox[{"g", "[", "U", "]"}], " ", 
   RowBox[{"48", "/", "Pi"}], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "U"}], " ", "\[Eta]"}]], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["p", "2"]}], ")"}], " ", "U", " ", 
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p", "+", 
         RowBox[{"2", " ", "U"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "p", "+", 
         RowBox[{"2", " ", "U"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["p", "2"], "-", 
         RowBox[{"2", " ", "p", " ", "U"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "2"]}]}], ")"}], " ", 
       RowBox[{"HarmonicNumber", "[", "U", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p", "-", 
         RowBox[{"2", " ", "U"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "p"}], ")"}]}], " ", "p", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "p", "+", 
            RowBox[{"2", " ", "U"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "p", "-", 
            RowBox[{"2", " ", "U"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"2", " ", "p", " ", "U"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"p", "+", "U"}], "]"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", "p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["p", "2"]}], ")"}], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p", "-", 
        RowBox[{"2", " ", "U"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "p", "-", 
        RowBox[{"2", " ", "U"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p", "+", 
        RowBox[{"2", " ", "U"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "p", "+", 
        RowBox[{"2", " ", "U"}]}], ")"}]}], ")"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"and", " "}]], "Input",
 CellChangeTimes->{{3.5376119582957373`*^9, 3.537611958804949*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RKc", "[", 
   RowBox[{"p_", ",", "\[Eta]_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "2"}], " ", "\[Eta]", " ", 
   RowBox[{"g", "[", "U", "]"}], " ", 
   RowBox[{"U", "^", "2"}], " ", 
   RowBox[{"48", "/", "Pi"}], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "U"}], " ", "\[Eta]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "p", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["p", "2"]}], ")"}], " ", "U", " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p", "+", 
           RowBox[{"2", " ", "U"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "p", "+", 
           RowBox[{"2", " ", "U"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["p", "2"], "-", 
           RowBox[{"2", " ", "p", " ", "U"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "2"]}]}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", "U", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p", "-", 
           RowBox[{"2", " ", "U"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "p"}], ")"}]}], " ", "p", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "p", "+", 
              RowBox[{"2", " ", "U"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "p", "-", 
              RowBox[{"2", " ", "U"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["p", "2"], "+", 
              RowBox[{"2", " ", "p", " ", "U"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"HarmonicNumber", "[", 
             RowBox[{"p", "+", "U"}], "]"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["p", "2"]}], ")"}], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p", "-", 
          RowBox[{"2", " ", "U"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "p", "-", 
          RowBox[{"2", " ", "U"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p", "+", 
          RowBox[{"2", " ", "U"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "p", "+", 
          RowBox[{"2", " ", "U"}]}], ")"}]}], ")"}]}], "-", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"8", "Pi", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", "^", "2"}], "-", "1"}], ")"}], "U"}], ")"}]}]}], 
    ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{
  "the", " ", "last", " ", "term", " ", "is", " ", "the", " ", "opposite", 
   " ", "of", " ", "the", " ", "previous", " ", "subtraction", " ", 
   RowBox[{"(", 
    RowBox[{"when", " ", "summed", " ", "over", " ", "p"}], ")"}]}], 
  ")"}]], "Input"],

Cell[BoxData[
 RowBox[{"We", " ", 
  RowBox[{"define", " ", ":"}]}]], "Input",
 CellChangeTimes->{{3.537611985289075*^9, 3.537611987716436*^9}, 
   3.537612053061009*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HR", "[", 
   RowBox[{"U_", ",", "\[Eta]_", ",", "M_", ",", "N_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"RK", "[", 
     RowBox[{"p", ",", "\[Eta]", ",", "U"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", "M", ",", "N"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"This", " ", "has", " ", "to", " ", "be", " ", "summed", " ", "over",
   " ", "p", " ", "to", " ", "an", " ", "optimized", " ", "value", " ", "of", 
  " ", "N", " ", "and", " ", "numerically", " ", "integrated", " ", "from", 
  " ", "0", " ", "to", " ", "1."}]], "Input",
 CellChangeTimes->{{3.5376119963785458`*^9, 3.537612049989732*^9}}],

Cell[BoxData[
 RowBox[{"Example", ":"}]], "Input",
 CellChangeTimes->{{3.537621059686933*^9, 3.5376210623091917`*^9}}],

Cell[BoxData[{
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{"HR", "[", 
    RowBox[{"s", ",", "1", ",", "2", ",", "1000"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", "0.01826610534255654`"}], "Input",
 CellChangeTimes->{3.537612044534678*^9, 3.537621057503056*^9, 
  3.537621098378793*^9}],

Cell[BoxData[
 RowBox[{"next", ":"}]], "Input",
 CellChangeTimes->{{3.5376120632866592`*^9, 3.537612064772986*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HRc", "[", 
   RowBox[{"U_", ",", "\[Eta]_", ",", "M_", ",", "N_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"RKc", "[", 
     RowBox[{"p", ",", "\[Eta]", ",", "U"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", "M", ",", "N"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"This", " ", "has", " ", "to", " ", "be", " ", "summed", " ", "over",
   " ", "p", " ", "to", " ", "an", " ", "optimized", " ", "value", " ", "of", 
  " ", "N", " ", "and", " ", "numerically", " ", "integrated", " ", "from", 
  " ", "0", " ", "to", " ", "1."}]], "Input"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "Example"}]], "Input",
 CellChangeTimes->{{3.5376210691590242`*^9, 3.537621084260736*^9}}],

Cell[BoxData[
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{"HRc", "[", 
    RowBox[{"s", ",", "1", ",", "5001", ",", "10000"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "1", ",", "100000"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"-", "0.00002319058576919746`"}]], "Input"]
},
WindowSize->{639, 750},
WindowMargins->{{309, Automatic}, {Automatic, 0}},
FrontEndVersion->"8.0 for Linux x86 (64-bit) (November 7, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 491, 19, 30, "Input"],
Cell[1039, 41, 87, 1, 50, "Input"],
Cell[1129, 44, 573, 18, 30, "Input"],
Cell[1705, 64, 131, 4, 30, "Input"],
Cell[1839, 70, 89, 1, 50, "Input"],
Cell[1931, 73, 238, 8, 32, "Input"],
Cell[2172, 83, 336, 8, 36, "Input"],
Cell[2511, 93, 2913, 90, 178, "Input"],
Cell[5427, 185, 87, 1, 50, "Input"],
Cell[5517, 188, 244, 5, 32, "Input"],
Cell[5764, 195, 732, 29, 51, "Input"],
Cell[6499, 226, 4430, 125, 181, "Input"],
Cell[10932, 353, 268, 7, 30, "Input"],
Cell[11203, 362, 1823, 53, 109, "Input"],
Cell[13029, 417, 87, 1, 50, "Input"],
Cell[13119, 420, 12249, 342, 714, "Input"],
Cell[25371, 764, 174, 3, 88, "Input"],
Cell[25548, 769, 1321, 41, 64, "Input"],
Cell[26872, 812, 68, 1, 30, "Input"],
Cell[26943, 815, 471, 16, 58, "Input"],
Cell[27417, 833, 148, 2, 69, "Input"],
Cell[27568, 837, 6346, 172, 221, "Input"],
Cell[33917, 1011, 87, 1, 50, "Input"],
Cell[34007, 1014, 1087, 36, 80, "Input"],
Cell[35097, 1052, 87, 1, 50, "Input"],
Cell[35187, 1055, 1153, 39, 80, "Input"],
Cell[36343, 1096, 396, 12, 30, "Input"],
Cell[36742, 1110, 517, 13, 30, "Input"],
Cell[37262, 1125, 552, 15, 30, "Input"],
Cell[37817, 1142, 8523, 231, 418, "Input"],
Cell[46343, 1375, 87, 1, 50, "Input"],
Cell[46433, 1378, 546, 17, 30, "Input"],
Cell[46982, 1397, 489, 12, 30, "Input"],
Cell[47474, 1411, 30362, 710, 1474, "Input"],
Cell[77839, 2123, 87, 1, 50, "Input"],
Cell[77929, 2126, 1382, 43, 87, "Input"],
Cell[79314, 2171, 91, 1, 30, "Input"],
Cell[79408, 2174, 341, 10, 30, "Input"],
Cell[79752, 2186, 92, 1, 30, "Input"],
Cell[79847, 2189, 360, 10, 30, "Input"],
Cell[80210, 2201, 171, 3, 30, "Input"],
Cell[80384, 2206, 89, 1, 50, "Input"],
Cell[80476, 2209, 510, 15, 30, "Input"],
Cell[80989, 2226, 427, 11, 30, "Input"],
Cell[81419, 2239, 93359, 2231, 4627, "Input"],
Cell[174781, 4472, 174, 3, 88, "Input"],
Cell[174958, 4477, 476, 19, 30, "Input"],
Cell[175437, 4498, 1483, 45, 87, "Input"],
Cell[176923, 4545, 87, 1, 50, "Input"],
Cell[177013, 4548, 1419, 44, 64, "Input"],
Cell[178435, 4594, 1455, 45, 63, "Input"],
Cell[179893, 4641, 1480, 46, 63, "Input"],
Cell[181376, 4689, 148, 2, 69, "Input"],
Cell[181527, 4693, 94, 1, 30, "Input"],
Cell[181624, 4696, 1422, 45, 64, "Input"],
Cell[183049, 4743, 91, 1, 30, "Input"],
Cell[183143, 4746, 1419, 45, 64, "Input"],
Cell[184565, 4793, 87, 1, 50, "Input"],
Cell[184655, 4796, 3878, 114, 162, "Input"],
Cell[188536, 4912, 87, 1, 50, "Input"],
Cell[188626, 4915, 7907, 221, 228, "Input"],
Cell[196536, 5138, 87, 1, 50, "Input"],
Cell[196626, 5141, 7902, 221, 228, "Input"],
Cell[204531, 5364, 433, 11, 50, "Input"],
Cell[204967, 5377, 9542, 265, 272, "Input"],
Cell[214512, 5644, 146, 2, 69, "Input"],
Cell[214661, 5648, 809, 28, 58, "Input"],
Cell[215473, 5678, 804, 26, 50, "Input"],
Cell[216280, 5706, 177, 3, 30, "Input"],
Cell[216460, 5711, 9639, 242, 535, "Input"],
Cell[226102, 5955, 1212, 40, 69, "Input"],
Cell[227317, 5997, 177, 3, 30, "Input"],
Cell[227497, 6002, 40650, 920, 3846, "Input"],
Cell[268150, 6924, 220, 4, 107, "Input"],
Cell[268373, 6930, 2229, 67, 145, "Input"],
Cell[270605, 6999, 1544, 47, 107, "Input"],
Cell[272152, 7048, 1570, 48, 107, "Input"],
Cell[273725, 7098, 87, 1, 50, "Input"],
Cell[273815, 7101, 89, 1, 50, "Input"],
Cell[273907, 7104, 238, 5, 50, "Input"],
Cell[274148, 7111, 146, 2, 69, "Input"],
Cell[274297, 7115, 442, 18, 30, "Input"],
Cell[274742, 7135, 982, 37, 51, "Input"],
Cell[275727, 7174, 326, 5, 50, "Input"],
Cell[276056, 7181, 676, 22, 55, "Input"],
Cell[276735, 7205, 160, 2, 30, "Input"],
Cell[276898, 7209, 89, 1, 50, "Input"],
Cell[276990, 7212, 608, 25, 32, "Input"],
Cell[277601, 7239, 313, 5, 30, "Input"],
Cell[277917, 7246, 308, 9, 30, "Input"],
Cell[278228, 7257, 956, 31, 104, "Input"],
Cell[279187, 7290, 180, 3, 30, "Input"],
Cell[279370, 7295, 467, 15, 30, "Input"],
Cell[279840, 7312, 307, 6, 50, "Input"],
Cell[280150, 7320, 2518, 76, 316, "Input"],
Cell[282671, 7398, 89, 1, 50, "Input"],
Cell[282763, 7401, 304, 5, 30, "Input"],
Cell[283070, 7408, 2511, 77, 337, "Input"],
Cell[285584, 7487, 369, 5, 50, "Input"],
Cell[285956, 7494, 221, 4, 30, "Input"],
Cell[286180, 7500, 89, 1, 50, "Input"],
Cell[286272, 7503, 362, 6, 50, "Input"],
Cell[286637, 7511, 3070, 93, 205, "Input"],
Cell[289710, 7606, 308, 6, 50, "Input"],
Cell[290021, 7614, 3458, 102, 265, "Input"],
Cell[293482, 7718, 352, 8, 50, "Input"],
Cell[293837, 7728, 319, 9, 30, "Input"],
Cell[294159, 7739, 321, 9, 30, "Input"],
Cell[294483, 7750, 448, 7, 69, "Input"],
Cell[294934, 7759, 87, 1, 50, "Input"],
Cell[295024, 7762, 89, 1, 50, "Input"],
Cell[295116, 7765, 683, 29, 32, "Input"],
Cell[295802, 7796, 299, 5, 30, "Input"],
Cell[296104, 7803, 3636, 105, 349, "Input"],
Cell[299743, 7910, 3344, 99, 279, "Input"],
Cell[303090, 8011, 434, 7, 50, "Input"],
Cell[303527, 8020, 474, 15, 30, "Input"],
Cell[304004, 8037, 247, 5, 30, "Input"],
Cell[304254, 8044, 383, 13, 30, "Input"],
Cell[304640, 8059, 318, 5, 50, "Input"],
Cell[304961, 8066, 86, 1, 50, "Input"],
Cell[305050, 8069, 246, 4, 30, "Input"],
Cell[305299, 8075, 8122, 223, 591, "Input"],
Cell[313424, 8300, 94, 1, 30, "Input"],
Cell[313521, 8303, 299, 10, 30, "Input"],
Cell[313823, 8315, 611, 15, 50, "Input"],
Cell[314437, 8332, 96, 1, 30, "Input"],
Cell[314536, 8335, 151, 3, 30, "Input"],
Cell[314690, 8340, 415, 14, 30, "Input"],
Cell[315108, 8356, 181, 4, 30, "Input"],
Cell[315292, 8362, 417, 14, 30, "Input"],
Cell[315712, 8378, 338, 6, 50, "Input"],
Cell[316053, 8386, 87, 1, 50, "Input"],
Cell[316143, 8389, 772, 22, 69, "Input"],
Cell[316918, 8413, 12831, 371, 870, "Input"],
Cell[329752, 8786, 418, 14, 56, "Input"],
Cell[330173, 8802, 1050, 25, 116, "Input"],
Cell[331226, 8829, 86, 1, 50, "Input"],
Cell[331315, 8832, 142, 2, 30, "Input"],
Cell[331460, 8836, 589, 19, 50, "Input"],
Cell[332052, 8857, 442, 8, 69, "Input"],
Cell[332497, 8867, 617, 20, 50, "Input"],
Cell[333117, 8889, 431, 7, 50, "Input"],
Cell[333551, 8898, 383, 9, 69, "Input"],
Cell[333937, 8909, 784, 27, 62, "Input"],
Cell[334724, 8938, 752, 25, 62, "Input"],
Cell[335479, 8965, 732, 24, 62, "Input"],
Cell[336214, 8991, 122, 2, 30, "Input"],
Cell[336339, 8995, 1715, 51, 126, "Input"],
Cell[338057, 9048, 453, 9, 69, "Input"],
Cell[338513, 9059, 69, 1, 30, "Input"],
Cell[338585, 9062, 1982, 59, 162, "Input"],
Cell[340570, 9123, 488, 12, 50, "Input"],
Cell[341061, 9137, 170, 3, 88, "Input"],
Cell[341234, 9142, 788, 34, 32, "Input"],
Cell[342025, 9178, 989, 32, 97, "Input"],
Cell[343017, 9212, 257, 4, 30, "Input"],
Cell[343277, 9218, 118, 2, 30, "Input"],
Cell[343398, 9222, 228, 6, 30, "Input"],
Cell[343629, 9230, 62, 1, 30, "Input"],
Cell[343694, 9233, 86, 1, 50, "Input"],
Cell[343783, 9236, 607, 25, 32, "Input"],
Cell[344393, 9263, 464, 13, 50, "Input"],
Cell[344860, 9278, 955, 31, 104, "Input"],
Cell[345818, 9311, 180, 3, 30, "Input"],
Cell[346001, 9316, 371, 11, 30, "Input"],
Cell[346375, 9329, 214, 6, 30, "Input"],
Cell[346592, 9337, 154, 3, 30, "Input"],
Cell[346749, 9342, 87, 1, 50, "Input"],
Cell[346839, 9345, 494, 15, 50, "Input"],
Cell[347336, 9362, 1659, 52, 309, "Input"],
Cell[348998, 9416, 1813, 56, 264, "Input"],
Cell[350814, 9474, 1378, 30, 126, "Input"],
Cell[352195, 9506, 2242, 67, 321, "Input"],
Cell[354440, 9575, 232, 3, 30, "Input"],
Cell[354675, 9580, 87, 1, 50, "Input"],
Cell[354765, 9583, 707, 17, 50, "Input"],
Cell[355475, 9602, 2151, 67, 296, "Input"],
Cell[357629, 9671, 285, 5, 30, "Input"],
Cell[357917, 9678, 203, 6, 30, "Input"],
Cell[358123, 9686, 65, 1, 30, "Input"],
Cell[358191, 9689, 214, 6, 30, "Input"],
Cell[358408, 9697, 145, 2, 50, "Input"],
Cell[358556, 9701, 152, 3, 30, "Input"],
Cell[358711, 9706, 891, 32, 69, "Input"],
Cell[359605, 9740, 176, 3, 30, "Input"],
Cell[359784, 9745, 2979, 89, 203, "Input"],
Cell[362766, 9836, 114, 2, 30, "Input"],
Cell[362883, 9840, 3371, 98, 263, "Input"],
Cell[366257, 9940, 290, 7, 50, "Input"],
Cell[366550, 9949, 170, 4, 30, "Input"],
Cell[366723, 9955, 319, 9, 30, "Input"],
Cell[367045, 9966, 362, 5, 50, "Input"],
Cell[367410, 9973, 118, 2, 30, "Input"],
Cell[367531, 9977, 364, 9, 50, "Input"],
Cell[367898, 9988, 115, 2, 30, "Input"],
Cell[368016, 9992, 321, 9, 30, "Input"],
Cell[368340, 10003, 294, 4, 50, "Input"],
Cell[368637, 10009, 136, 2, 50, "Input"],
Cell[368776, 10013, 233, 6, 30, "Input"],
Cell[369012, 10021, 66, 1, 30, "Input"]
}
]
*)

(* End of internal cache information *)

